Dubrovin duality and mirror symmetry for ADE resolutions

We show that, under Dubrovin's notion of ''almost'' duality, the Frobenius manifold structure on the orbit spaces of the extended affine Weyl groups of type $\mathrm{ADE}$ is dual, for suitable choices of weight markings, to the equivariant quantum cohomology of the minimal resolution of the du Val singularity of the same Dynkin type. We also provide a uniform Lie-theoretic construction of Landau-Ginzburg mirrors for the quantum cohomology of $\mathrm{ADE}$ resolutions. The mirror B-model is described by a one-dimensional LG superpotential associated to the spectral curve of the $\widehat{\mathrm{ADE}}$ affine relativistic Toda chain.

==> anc/EAWGFunction/EAW_e6_G-function.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     14889,        446]
NotebookOptionsPosition[     13930,        424]
NotebookOutlinePosition[     14334,        440]
CellTagsIndexPosition[     14291,        437]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
(* %%%%%%%%%%%%%%%%%%%%%%%%%%% Initial Data %%%%%%%%%%%%%%%%%%%%%%%%%% *)

(* dimension of Frobenius manifold *)

dim=7;

(* Prepotential EAW E_6 (from Andrea Brini) *)

FBrini= 1/2 \[ExponentialE]^(12 t[7])+\[ExponentialE]^(6 t[7]) \
t[1]^3-t[1]^6/3240+1/6 \[ExponentialE]^(4 t[7]) t[1]^2 t[2]+1/12 \
\[ExponentialE]^(2 t[7]) t[1] t[2]^2+t[2]^3/648-1/648 t[1]^4 t[4]-1/6 \
\[ExponentialE]^(4 t[7]) t[2] t[4]-1/3 t[1] t[3] t[4]-1/216 t[1]^2 \
t[4]^2-t[4]^3/648+3 \[ExponentialE]^(8 t[7]) t[1] t[5]+1/12 \
\[ExponentialE]^(2 t[7]) t[1]^4 t[5]+1/3 t[2] t[3] t[5]-1/6 \
\[ExponentialE]^(2 t[7]) t[1]^2 t[4] t[5]+1/12 \[ExponentialE]^(2 t[7]) \
t[4]^2 t[5]+5/3 \[ExponentialE]^(4 t[7]) t[1]^2 t[5]^2+1/6 \[ExponentialE]^(2 \
t[7]) t[1] t[2] t[5]^2-1/216 t[2]^2 t[5]^2-1/6 \[ExponentialE]^(4 t[7]) t[4] \
t[5]^2+\[ExponentialE]^(6 t[7]) t[5]^3+1/12 \[ExponentialE]^(2 t[7]) t[1] \
t[5]^4+1/648 t[2] t[5]^4-t[5]^6/3240+\[ExponentialE]^(3 t[7]) t[1]^3 t[6]+1/6 \
\[ExponentialE]^t[7] t[1]^2 t[2] t[6]-\[ExponentialE]^(3 t[7]) t[1] t[4] \
t[6]-1/6 \[ExponentialE]^t[7] t[2] t[4] t[6]+6 \[ExponentialE]^(5 t[7]) t[1] \
t[5] t[6]+\[ExponentialE]^(3 t[7]) t[2] t[5] t[6]+1/6 \[ExponentialE]^t[7] \
t[1]^2 t[5]^2 t[6]-1/6 \[ExponentialE]^t[7] t[4] t[5]^2 \
t[6]+\[ExponentialE]^(3 t[7]) t[5]^3 t[6]+3 \[ExponentialE]^(6 t[7]) \
t[6]^2+3/2 t[3] t[6]^2+3 \[ExponentialE]^(2 t[7]) t[1] t[5] t[6]^2+2 \
\[ExponentialE]^(3 t[7]) t[6]^3-t[6]^4/16+3 t[3]^2 t[7] /.t[7]->t[0]/6 \
/.{t[1]->-3 t[1], t[5]->3 t[2], t[6]->t[3]/Sqrt[3], t[2]->t[4], t[4]-> t[5], \
t[3]->t[6]};

(* relabel coordinates to agree with Dubrovin and Zhang *)

Print[\"E_6 EAW prepotential:\"]

F=FBrini /. {t[6]-> \
t[1],t[5]->t[2],t[4]->t[3],t[3]->t[4],t[2]->t[5],t[1]->t[6],t[0]->t[7]} 

(* identity element *)

id=1;

(*  NB                ! *)

eta[i_,j_]:=D[D[D[F,t[id]],t[i]],t[j]]

met=Table[eta[i,j],{i,1,dim},{j,1,dim}];

invmet=Inverse[met];

c3[i_,j_,k_]:=      Sum[D[D[D[F,t[r]],t[j]],t[k]]                 \
invmet[[r,i]],{r,1,dim}]
c4[i_,j_,k_,l_]:=   Sum[D[D[D[D[F,t[r]],t[j]],t[k]],t[l]]         \
invmet[[r,i]],{r,1,dim}]
c5[i_,j_,k_,l_,m_]:=Sum[D[D[D[D[D[F,t[r]],t[j]],t[k]],t[l]],t[m]] \
invmet[[r,i]],{r,1,dim}]

Print[\"Conjectured form of the G-function:\"]

g=-1/(24 (dim-1)) t[7]

(* systems of differential equations for the G-function derived by Getzler *)

Print[\"Obstruction to this satisfying Getzler's equation:\"]

ob=Sum[ z[alpha1] z[alpha2] z[alpha3] z[alpha4] (
3 c3[mu,alpha1,alpha2] c3[nu,alpha3,alpha4] D[D[g,t[mu]],t[nu]]-
4 c3[mu,alpha1,alpha2] c3[nu,alpha3,mu] D[D[g,t[alpha4]],t[nu]]-
c3[mu,alpha1,alpha2] c4[nu,alpha3,alpha4,mu] D[g,t[nu]]+
2 c4[mu,alpha1,alpha2,alpha3] c3[nu,alpha4,mu] D[g,t[nu]]+
1/6 c4[mu,alpha1,alpha2,alpha3] c4[nu,alpha4,mu,nu]+
1/24 c5[mu,alpha1,alpha2,alpha3,alpha4] c3[nu,mu,nu]-
1/4 c4[mu,alpha1,alpha2,nu] c4[nu,alpha3,alpha4,mu]
),
{alpha1,1,dim},{alpha2,1,dim},{alpha3,1,dim},
{alpha4,1,dim},{mu,1,dim},{nu,1,dim}];

Simplify[ob]



\
\>", "Input",
 CellChangeTimes->{{3.878714870213675*^9, 3.8787148706905203`*^9}, {
   3.8787149281286173`*^9, 3.878714945810926*^9}, {3.8787149795160427`*^9, 
   3.87871498360835*^9}, {3.878715029677144*^9, 3.878715029777512*^9}, {
   3.878715071209195*^9, 3.878715181527854*^9}, 3.87871523631732*^9, {
   3.878715276105307*^9, 3.878715308921772*^9}, {3.878807340401072*^9, 
   3.878807385577619*^9}, {3.878807419319577*^9, 3.878807462976762*^9}, {
   3.878807661136237*^9, 3.8788077319843616`*^9}, {3.8788093106582623`*^9, 
   3.87880931484017*^9}, {3.878809513594036*^9, 3.8788095447092648`*^9}, {
   3.945321009787559*^9, 3.945321070888007*^9}, {3.945321118380925*^9, 
   3.9453213108928623`*^9}},
 CellLabel->
  "In[343]:=",ExpressionUUID->"68a306cc-19a3-416a-9a74-da91b7d75277"],

Cell[BoxData["\<\"E_6 EAW prepotential:\"\>"], "Print",
 CellChangeTimes->{3.9453591851221066`*^9},
 CellLabel->
  "During evaluation of \
In[343]:=",ExpressionUUID->"80112a68-a4cc-4d32-8b91-4df944f647b2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"2", " ", 
     RowBox[{"t", "[", "7", "]"}]}]]}], "-", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"t", "[", "2", "]"}], "3"], "648"], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"t", "[", "7", "]"}]}], "3"]], " ", 
   RowBox[{"t", "[", "2", "]"}], " ", 
   RowBox[{"t", "[", "3", "]"}]}], "+", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"t", "[", "3", "]"}], "3"], "648"], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     FractionBox[
      RowBox[{"t", "[", "7", "]"}], "6"]], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"t", "[", "4", "]"}]}], 
   RowBox[{"6", " ", 
    SqrtBox["3"]}]], "+", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"t", "[", "7", "]"}]], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "4", "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"t", "[", "1", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "4", "]"}], "2"]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["\[ExponentialE]", 
     FractionBox[
      RowBox[{"t", "[", "7", "]"}], "2"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "4", "]"}], "3"]}], 
   RowBox[{"3", " ", 
    SqrtBox["3"]}]], "-", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"t", "[", "4", "]"}], "4"], "144"], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "7", "]"}], "3"]], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "2", "]"}], "2"], " ", 
   RowBox[{"t", "[", "5", "]"}]}], "+", 
  RowBox[{
   RowBox[{"t", "[", "1", "]"}], " ", 
   RowBox[{"t", "[", "3", "]"}], " ", 
   RowBox[{"t", "[", "5", "]"}]}], "+", 
  RowBox[{
   SqrtBox["3"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "7", "]"}], "2"]], " ", 
   RowBox[{"t", "[", "3", "]"}], " ", 
   RowBox[{"t", "[", "4", "]"}], " ", 
   RowBox[{"t", "[", "5", "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"t", "[", "7", "]"}]}], "3"]], " ", 
   RowBox[{"t", "[", "2", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "5", "]"}], "2"]}], "-", 
  RowBox[{
   FractionBox["1", "24"], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "3", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "5", "]"}], "2"]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "7", "]"}], "6"]], " ", 
   RowBox[{"t", "[", "2", "]"}], " ", 
   RowBox[{"t", "[", "4", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "5", "]"}], "2"]}], "+", 
  RowBox[{"27", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"t", "[", "7", "]"}]], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "5", "]"}], "3"]}], "+", 
  RowBox[{"9", " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "7", "]"}], "2"]], " ", 
   RowBox[{"t", "[", "4", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "5", "]"}], "3"]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"t", "[", "3", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "5", "]"}], "4"]}], "-", 
  FractionBox[
   RowBox[{"9", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "5", "]"}], "6"]}], "40"], "+", 
  RowBox[{
   RowBox[{"t", "[", "1", "]"}], " ", 
   RowBox[{"t", "[", "2", "]"}], " ", 
   RowBox[{"t", "[", "6", "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "7", "]"}], "3"]], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "3", "]"}], "2"], " ", 
   RowBox[{"t", "[", "6", "]"}]}], "+", 
  RowBox[{
   SqrtBox["3"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "7", "]"}], "2"]], " ", 
   RowBox[{"t", "[", "2", "]"}], " ", 
   RowBox[{"t", "[", "4", "]"}], " ", 
   RowBox[{"t", "[", "6", "]"}]}], "-", 
  RowBox[{"27", " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"t", "[", "7", "]"}]}], "3"]], " ", 
   RowBox[{"t", "[", "5", "]"}], " ", 
   RowBox[{"t", "[", "6", "]"}]}], "-", 
  RowBox[{"18", " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"5", " ", 
      RowBox[{"t", "[", "7", "]"}]}], "6"]], " ", 
   RowBox[{"t", "[", "4", "]"}], " ", 
   RowBox[{"t", "[", "5", "]"}], " ", 
   RowBox[{"t", "[", "6", "]"}]}], "-", 
  RowBox[{"9", " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "7", "]"}], "3"]], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "4", "]"}], "2"], " ", 
   RowBox[{"t", "[", "5", "]"}], " ", 
   RowBox[{"t", "[", "6", "]"}]}], "-", 
  RowBox[{
   FractionBox["9", "2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "7", "]"}], "3"]], " ", 
   RowBox[{"t", "[", "3", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "5", "]"}], "2"], " ", 
   RowBox[{"t", "[", "6", "]"}]}], "-", 
  RowBox[{
   FractionBox["81", "4"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "7", "]"}], "3"]], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "5", "]"}], "4"], " ", 
   RowBox[{"t", "[", "6", "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "24"], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "2", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "6", "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"t", "[", "7", "]"}]}], "3"]], " ", 
   RowBox[{"t", "[", "3", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "6", "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "7", "]"}], "6"]], " ", 
   RowBox[{"t", "[", "3", "]"}], " ", 
   RowBox[{"t", "[", "4", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "6", "]"}], "2"]}], "-", 
  RowBox[{
   FractionBox["9", "2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "7", "]"}], "3"]], " ", 
   RowBox[{"t", "[", "2", "]"}], " ", 
   RowBox[{"t", "[", "5", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "6", "]"}], "2"]}], "+", 
  RowBox[{"135", " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"t", "[", "7", "]"}]}], "3"]], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "5", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "6", "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["9", "2"], " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "7", "]"}], "6"]], " ", 
   RowBox[{"t", "[", "4", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "5", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "6", "]"}], "2"]}], "-", 
  RowBox[{"27", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"t", "[", "7", "]"}]], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "6", "]"}], "3"]}], "-", 
  RowBox[{"9", " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "7", "]"}], "2"]], " ", 
   RowBox[{"t", "[", "4", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "6", "]"}], "3"]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"t", "[", "2", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "6", "]"}], "4"]}], "+", 
  RowBox[{
   FractionBox["81", "4"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "7", "]"}], "3"]], " ", 
   RowBox[{"t", "[", "5", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "6", "]"}], "4"]}], "-", 
  FractionBox[
   RowBox[{"9", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "6", "]"}], "6"]}], "40"], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "1", "]"}], "2"], " ", 
   RowBox[{"t", "[", "7", "]"}]}]}]], "Output",
 CellChangeTimes->{3.9453591851381674`*^9},
 CellLabel->
  "Out[357]=",ExpressionUUID->"0fb43391-f159-42b8-8e82-2ce1a56450d6"],

Cell[BoxData["\<\"Conjectured form of the G-function:\"\>"], "Print",
 CellChangeTimes->{3.9453591851471505`*^9},
 CellLabel->
  "During evaluation of \
In[343]:=",ExpressionUUID->"44b7bece-15c9-4cfd-950b-b4e7d1859846"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"t", "[", "7", "]"}], "144"]}]], "Output",
 CellChangeTimes->{3.9453591851511383`*^9},
 CellLabel->
  "Out[377]=",ExpressionUUID->"e0805ba9-87e9-4321-8463-9439df6e5e8b"],

Cell[BoxData["\<\"Obstruction to this satisfying Getzler's equation:\"\>"], \
"Print",
 CellChangeTimes->{3.9453591851551247`*^9},
 CellLabel->
  "During evaluation of \
In[343]:=",ExpressionUUID->"addb2f59-6907-49d3-b86a-073f87456912"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9453628169773884`*^9},
 CellLabel->
  "Out[385]=",ExpressionUUID->"91c98276-23c1-4f85-b575-ef9e77e3dbf3"]
}, Open  ]]
},
WindowSize->{1142.1, 576.9},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.2 for Microsoft Windows (64-bit) (January 30, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9d46f214-74c3-48a7-98a5-004255e543eb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 3755, 93, 981, "Input",ExpressionUUID->"68a306cc-19a3-416a-9a74-da91b7d75277"],
Cell[4338, 117, 205, 4, 22, "Print",ExpressionUUID->"80112a68-a4cc-4d32-8b91-4df944f647b2"],
Cell[4546, 123, 8522, 272, 253, "Output",ExpressionUUID->"0fb43391-f159-42b8-8e82-2ce1a56450d6"],
Cell[13071, 397, 219, 4, 22, "Print",ExpressionUUID->"44b7bece-15c9-4cfd-950b-b4e7d1859846"],
Cell[13293, 403, 224, 6, 48, "Output",ExpressionUUID->"e0805ba9-87e9-4321-8463-9439df6e5e8b"],
Cell[13520, 411, 236, 5, 22, "Print",ExpressionUUID->"addb2f59-6907-49d3-b86a-073f87456912"],
Cell[13759, 418, 155, 3, 32, "Output",ExpressionUUID->"91c98276-23c1-4f85-b575-ef9e77e3dbf3"]
}, Open  ]]
}
]
*)



==> anc/EAWGFunction/EAW_e7_G-function.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     44052,       1339]
NotebookOptionsPosition[     42861,       1313]
NotebookOutlinePosition[     43265,       1329]
CellTagsIndexPosition[     43222,       1326]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
(* %%%%%%%%%%%%%%%%%%%%%%%%%%% Initial Data %%%%%%%%%%%%%%%%%%%%%%%%%% *)

(* dimension of Frobenius manifold *)

dim=8;

(* Prepotential EAW E_7 (from Andrea Brini) *)

FE[7]=1/2 \[ExponentialE]^(24 t[8])+3 \[ExponentialE]^(16 t[8]) t[1]^2+2 \
\[ExponentialE]^(12 t[8]) t[1]^3+5/3 \[ExponentialE]^(8 t[8]) t[1]^4+1/6 \
\[ExponentialE]^(4 t[8]) t[1]^5-t[1]^6/1620+1/3 \[ExponentialE]^(8 t[8]) \
t[1]^2 t[2]+1/3 \[ExponentialE]^(4 t[8]) t[1]^3 t[2]+1/324 t[1]^4 t[2]+1/6 \
\[ExponentialE]^(8 t[8]) t[2]^2+1/6 \[ExponentialE]^(4 t[8]) t[1] \
t[2]^2-1/108 t[1]^2 t[2]^2+t[2]^3/324+2/3 t[1] t[2] t[3]+(\[ExponentialE]^(6 \
t[8]) t[4]^2)/1536+(\[ExponentialE]^(2 t[8]) t[1] t[4]^2)/1536+3/2 \
\[ExponentialE]^(10 t[8]) t[1]^2 t[5]+1/2 \[ExponentialE]^(6 t[8]) t[1]^3 \
t[5]+1/24 \[ExponentialE]^(2 t[8]) t[1]^4 t[5]+1/2 \[ExponentialE]^(6 t[8]) \
t[1] t[2] t[5]+1/12 \[ExponentialE]^(2 t[8]) t[1]^2 t[2] t[5]+1/24 \
\[ExponentialE]^(2 t[8]) t[2]^2 t[5]+(t[4]^2 t[5])/24576+3/16 \
\[ExponentialE]^(12 t[8]) t[5]^2+3/16 \[ExponentialE]^(4 t[8]) t[1]^2 \
t[5]^2+3/32 t[3] t[5]^2+1/32 \[ExponentialE]^(6 t[8]) t[5]^3-t[5]^4/4096+1/48 \
\[ExponentialE]^(4 t[8]) t[1]^2 t[4] t[6]+1/48 \[ExponentialE]^(4 t[8]) t[2] \
t[4] t[6]+1/32 t[3] t[4] t[6]+1/128 \[ExponentialE]^(6 t[8]) t[4] t[5] \
t[6]+1/128 \[ExponentialE]^(2 t[8]) t[1] t[4] t[5] t[6]-(t[4] t[5]^2 \
t[6])/4096+2 \[ExponentialE]^(18 t[8]) t[6]^2+6 \[ExponentialE]^(14 t[8]) \
t[1] t[6]^2+15/2 \[ExponentialE]^(10 t[8]) t[1]^2 t[6]^2+5/2 \
\[ExponentialE]^(6 t[8]) t[1]^3 t[6]^2+1/24 \[ExponentialE]^(2 t[8]) t[1]^4 \
t[6]^2+1/2 \[ExponentialE]^(6 t[8]) t[1] t[2] t[6]^2+1/12 \[ExponentialE]^(2 \
t[8]) t[1]^2 t[2] t[6]^2+1/24 \[ExponentialE]^(2 t[8]) t[2]^2 t[6]^2-(t[4]^2 \
t[6]^2)/49152+3/8 \[ExponentialE]^(12 t[8]) t[5] t[6]^2+3/2 \
\[ExponentialE]^(8 t[8]) t[1] t[5] t[6]^2+1/2 \[ExponentialE]^(4 t[8]) t[1]^2 \
t[5] t[6]^2+1/8 \[ExponentialE]^(4 t[8]) t[2] t[5] t[6]^2+15/128 \
\[ExponentialE]^(6 t[8]) t[5]^2 t[6]^2+3/128 \[ExponentialE]^(2 t[8]) t[1] \
t[5]^2 t[6]^2+(t[5]^3 t[6]^2)/2048+1/768 \[ExponentialE]^(6 t[8]) t[4] \
t[6]^3+1/768 \[ExponentialE]^(2 t[8]) t[1] t[4] t[6]^3+(t[4] t[5] \
t[6]^3)/12288+19/16 \[ExponentialE]^(12 t[8]) t[6]^4+3/2 \[ExponentialE]^(8 \
t[8]) t[1] t[6]^4+5/24 \[ExponentialE]^(4 t[8]) t[1]^2 t[6]^4+1/48 \
\[ExponentialE]^(4 t[8]) t[2] t[6]^4+13/128 \[ExponentialE]^(6 t[8]) t[5] \
t[6]^4+1/128 \[ExponentialE]^(2 t[8]) t[1] t[5] t[6]^4-(t[5]^2 \
t[6]^4)/4096-(t[4] t[6]^5)/245760+(49 \[ExponentialE]^(6 t[8]) t[6]^6)/1536+(\
\[ExponentialE]^(2 t[8]) t[1] t[6]^6)/1536+(t[5] \
t[6]^6)/24576-t[6]^8/344064+1/8 \[ExponentialE]^(5 t[8]) t[1] t[4] t[7]+1/48 \
\[ExponentialE]^t[8] t[1]^2 t[4] t[7]+1/48 \[ExponentialE]^t[8] t[2] t[4] \
t[7]+1/32 \[ExponentialE]^(3 t[8]) t[4] t[5] t[7]+12 \[ExponentialE]^(11 \
t[8]) t[1] t[6] t[7]+14 \[ExponentialE]^(7 t[8]) t[1]^2 t[6] t[7]+2 \
\[ExponentialE]^(3 t[8]) t[1]^3 t[6] t[7]+2 \[ExponentialE]^(7 t[8]) t[2] \
t[6] t[7]+2 \[ExponentialE]^(3 t[8]) t[1] t[2] t[6] t[7]+3 \[ExponentialE]^(9 \
t[8]) t[5] t[6] t[7]+15/4 \[ExponentialE]^(5 t[8]) t[1] t[5] t[6] t[7]+1/8 \
\[ExponentialE]^t[8] t[1]^2 t[5] t[6] t[7]+1/8 \[ExponentialE]^t[8] t[2] t[5] \
t[6] t[7]+3/16 \[ExponentialE]^(3 t[8]) t[5]^2 t[6] t[7]+1/32 \
\[ExponentialE]^(3 t[8]) t[4] t[6]^2 t[7]+3 \[ExponentialE]^(9 t[8]) t[6]^3 \
t[7]+25/8 \[ExponentialE]^(5 t[8]) t[1] t[6]^3 t[7]+1/48 \[ExponentialE]^t[8] \
t[1]^2 t[6]^3 t[7]+1/48 \[ExponentialE]^t[8] t[2] t[6]^3 t[7]+7/32 \
\[ExponentialE]^(3 t[8]) t[5] t[6]^3 t[7]+1/32 \[ExponentialE]^(3 t[8]) \
t[6]^5 t[7]+6 \[ExponentialE]^(12 t[8]) t[7]^2+12 \[ExponentialE]^(8 t[8]) \
t[1] t[7]^2+8 \[ExponentialE]^(4 t[8]) t[1]^2 t[7]^2+2 \[ExponentialE]^(4 \
t[8]) t[2] t[7]^2+3 t[3] t[7]^2+3/2 \[ExponentialE]^(6 t[8]) t[5] t[7]^2+3/2 \
\[ExponentialE]^(2 t[8]) t[1] t[5] t[7]^2+15/2 \[ExponentialE]^(6 t[8]) \
t[6]^2 t[7]^2+3/2 \[ExponentialE]^(2 t[8]) t[1] t[6]^2 t[7]^2+4 \
\[ExponentialE]^(3 t[8]) t[6] t[7]^3-t[7]^4/8+6 t[3]^2 t[8]/.t[8]->t[0]/12 \
/.{t[6]->32 t[1], t[1]->3/2 t[2], t[7]-> t[4]/4+ t[3]/3, t[5]->I Sqrt[2]( \
t[4]-4/3 t[3]), t[2]-> t[5], t[4]->t[6], t[3]->t[7]};

(* relabel coordinates to agree with Dubrovin and Zhang *)

Print[\"E_7 EAW prepotential:\"]

F=FE[7] /. \
{t[7]->t[1],t[6]->t[2],t[5]->t[3],t[4]->t[4],t[3]->t[5],t[2]->t[6],t[1]->t[7],\
t[0]->t[8]} 

(* identity element *)


id=1;



(*  NB                ! *)

eta[i_,j_]:=D[D[D[F,t[id]],t[i]],t[j]];

met=Table[eta[i,j],{i,1,dim},{j,1,dim}];

invmet=Inverse[met];

c3[i_,j_,k_]:=      Sum[D[D[D[F,t[r]],t[j]],t[k]]                 \
invmet[[r,i]],{r,1,dim}]
c4[i_,j_,k_,l_]:=   Sum[D[D[D[D[F,t[r]],t[j]],t[k]],t[l]]         \
invmet[[r,i]],{r,1,dim}]
c5[i_,j_,k_,l_,m_]:=Sum[D[D[D[D[D[F,t[r]],t[j]],t[k]],t[l]],t[m]] \
invmet[[r,i]],{r,1,dim}]

Print[\"Conjectured form of the G-function:\"]

beta=1/12;

g=-beta/24 t[8]

(* systems of differential equations for the G-function derived by Getzler *)

Print[\"Obstruction to this satisfying Getzler's equation:\"]

Print[\"Obstruction calculations: start\"]

ob=Sum[ z[alpha1] z[alpha2] z[alpha3] z[alpha4] (
3 c3[mu,alpha1,alpha2] c3[nu,alpha3,alpha4] D[D[g,t[mu]],t[nu]]-
4 c3[mu,alpha1,alpha2] c3[nu,alpha3,mu] D[D[g,t[alpha4]],t[nu]]-
c3[mu,alpha1,alpha2] c4[nu,alpha3,alpha4,mu] D[g,t[nu]]+
2 c4[mu,alpha1,alpha2,alpha3] c3[nu,alpha4,mu] D[g,t[nu]]+
1/6 c4[mu,alpha1,alpha2,alpha3] c4[nu,alpha4,mu,nu]+
1/24 c5[mu,alpha1,alpha2,alpha3,alpha4] c3[nu,mu,nu]-
1/4 c4[mu,alpha1,alpha2,nu] c4[nu,alpha3,alpha4,mu]
),
{alpha1,1,dim},{alpha2,1,dim},{alpha3,1,dim},
{alpha4,1,dim},{mu,1,dim},{nu,1,dim}];

Print[\"Obstruction calculation: end\"]

Simplify[ob]



\
\>", "Input",
 CellChangeTimes->{{3.878714870213675*^9, 3.8787148706905203`*^9}, {
   3.8787149281286173`*^9, 3.878714945810926*^9}, {3.8787149795160427`*^9, 
   3.87871498360835*^9}, {3.878715029677144*^9, 3.878715029777512*^9}, {
   3.878715071209195*^9, 3.878715181527854*^9}, 3.87871523631732*^9, {
   3.878715276105307*^9, 3.878715308921772*^9}, {3.878807340401072*^9, 
   3.878807385577619*^9}, {3.878807419319577*^9, 3.878807462976762*^9}, {
   3.878807661136237*^9, 3.8788077319843616`*^9}, {3.8788093106582623`*^9, 
   3.87880931484017*^9}, {3.878809513594036*^9, 3.8788095447092648`*^9}, {
   3.878809766879299*^9, 3.8788098394581947`*^9}, 3.878809903406082*^9, {
   3.878809959055546*^9, 3.878809960663824*^9}, {3.8788100325764837`*^9, 
   3.8788100609494877`*^9}, {3.878811443400524*^9, 3.878811502344975*^9}, 
   3.8788115419225273`*^9, {3.878978758504352*^9, 3.87897881867057*^9}, {
   3.8789819155073957`*^9, 3.8789819309327307`*^9}, {3.878982008683835*^9, 
   3.878982010994588*^9}, {3.945321685036991*^9, 3.945321774472694*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"68a306cc-19a3-416a-9a74-da91b7d75277"],

Cell[BoxData["\<\"E_7 EAW prepotential:\"\>"], "Print",
 CellChangeTimes->{3.9453912092860985`*^9},
 CellLabel->
  "During evaluation of \
In[109]:=",ExpressionUUID->"b46a71aa-329d-44f1-af9c-bdc47473705f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"2", " ", 
     RowBox[{"t", "[", "8", "]"}]}]]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     FractionBox[
      RowBox[{"t", "[", "8", "]"}], "2"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"]}], "1536"], "+", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"t", "[", "8", "]"}]}], "3"]], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "3", "]"}], "2"]}], "+", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"t", "[", "3", "]"}], "3"], "324"], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t", "[", "4", "]"}], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"t", "[", "5", "]"}]}], "3"]}], ")"}]}], 
   RowBox[{"12288", " ", 
    SqrtBox["2"]}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["\[ExponentialE]", 
     FractionBox[
      RowBox[{"t", "[", "8", "]"}], "6"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "3", "]"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t", "[", "4", "]"}], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"t", "[", "5", "]"}]}], "3"]}], ")"}]}], 
   RowBox[{"12", " ", 
    SqrtBox["2"]}]], "-", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"t", "[", "8", "]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t", "[", "4", "]"}], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"t", "[", "5", "]"}]}], "3"]}], ")"}], "2"]}], "-", 
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"t", "[", "1", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t", "[", "4", "]"}], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"t", "[", "5", "]"}]}], "3"]}], ")"}], "2"]}], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["\[ExponentialE]", 
     FractionBox[
      RowBox[{"t", "[", "8", "]"}], "2"]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"t", "[", "4", "]"}], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"t", "[", "5", "]"}]}], "3"]}], ")"}], "3"]}], 
   RowBox[{"8", " ", 
    SqrtBox["2"]}]], "-", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t", "[", "4", "]"}], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"t", "[", "5", "]"}]}], "3"]}], ")"}], "4"], "1024"], "+", 
  RowBox[{
   FractionBox["1", "48"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "8", "]"}], "12"]], " ", 
   RowBox[{"t", "[", "2", "]"}], " ", 
   RowBox[{"t", "[", "3", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"t", "[", "4", "]"}], "4"], "+", 
     FractionBox[
      RowBox[{"t", "[", "5", "]"}], "3"]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["\[ExponentialE]", 
     FractionBox[
      RowBox[{"t", "[", "8", "]"}], "4"]], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t", "[", "4", "]"}], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"t", "[", "5", "]"}]}], "3"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"t", "[", "4", "]"}], "4"], "+", 
      FractionBox[
       RowBox[{"t", "[", "5", "]"}], "3"]}], ")"}]}], 
   RowBox[{"16", " ", 
    SqrtBox["2"]}]], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"t", "[", "8", "]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"t", "[", "4", "]"}], "4"], "+", 
      FractionBox[
       RowBox[{"t", "[", "5", "]"}], "3"]}], ")"}], "2"]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"t", "[", "1", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"t", "[", "4", "]"}], "4"], "+", 
      FractionBox[
       RowBox[{"t", "[", "5", "]"}], "3"]}], ")"}], "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "8", "]"}], "3"]], " ", 
   RowBox[{"t", "[", "3", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"t", "[", "4", "]"}], "4"], "+", 
      FractionBox[
       RowBox[{"t", "[", "5", "]"}], "3"]}], ")"}], "2"]}], "+", 
  FractionBox[
   RowBox[{"3", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[ExponentialE]", 
     FractionBox[
      RowBox[{"t", "[", "8", "]"}], "2"]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t", "[", "4", "]"}], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"t", "[", "5", "]"}]}], "3"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"t", "[", "4", "]"}], "4"], "+", 
       FractionBox[
        RowBox[{"t", "[", "5", "]"}], "3"]}], ")"}], "2"]}], 
   SqrtBox["2"]], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"t", "[", "4", "]"}], "4"], "+", 
      FractionBox[
       RowBox[{"t", "[", "5", "]"}], "3"]}], ")"}], "4"]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     FractionBox[
      RowBox[{"t", "[", "8", "]"}], "6"]], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "2", "]"}], "2"], " ", 
    RowBox[{"t", "[", "6", "]"}]}], "1024"], "+", 
  RowBox[{
   RowBox[{"t", "[", "1", "]"}], " ", 
   RowBox[{"t", "[", "3", "]"}], " ", 
   RowBox[{"t", "[", "6", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "8", "]"}], "3"]], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "3", "]"}], "2"], " ", 
   RowBox[{"t", "[", "6", "]"}]}], "+", 
  FractionBox[
   RowBox[{"3", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[ExponentialE]", 
     FractionBox[
      RowBox[{"t", "[", "8", "]"}], "2"]], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t", "[", "4", "]"}], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"t", "[", "5", "]"}]}], "3"]}], ")"}], " ", 
    RowBox[{"t", "[", "6", "]"}]}], 
   RowBox[{"2", " ", 
    SqrtBox["2"]}]], "+", 
  RowBox[{
   FractionBox["3", "16"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"5", " ", 
      RowBox[{"t", "[", "8", "]"}]}], "12"]], " ", 
   RowBox[{"t", "[", "2", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"t", "[", "4", "]"}], "4"], "+", 
     FractionBox[
      RowBox[{"t", "[", "5", "]"}], "3"]}], ")"}], " ", 
   RowBox[{"t", "[", "6", "]"}]}], "+", 
  RowBox[{"18", " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"t", "[", "8", "]"}]}], "3"]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"t", "[", "4", "]"}], "4"], "+", 
      FractionBox[
       RowBox[{"t", "[", "5", "]"}], "3"]}], ")"}], "2"], " ", 
   RowBox[{"t", "[", "6", "]"}]}], "+", 
  FractionBox[
   RowBox[{"9", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[ExponentialE]", 
     FractionBox[
      RowBox[{"t", "[", "8", "]"}], "6"]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t", "[", "4", "]"}], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"t", "[", "5", "]"}]}], "3"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"t", "[", "4", "]"}], "4"], "+", 
       FractionBox[
        RowBox[{"t", "[", "5", "]"}], "3"]}], ")"}], "2"], " ", 
    RowBox[{"t", "[", "6", "]"}]}], 
   RowBox[{"2", " ", 
    SqrtBox["2"]}]], "+", 
  RowBox[{
   FractionBox["27", "4"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"t", "[", "8", "]"}]}], "3"]], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "6", "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"t", "[", "8", "]"}]}], "3"]], " ", 
   RowBox[{"t", "[", "3", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "6", "]"}], "2"]}], "-", 
  RowBox[{
   FractionBox["1", "48"], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "3", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "6", "]"}], "2"]}], "+", 
  FractionBox[
   RowBox[{"27", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[ExponentialE]", 
     FractionBox[
      RowBox[{"5", " ", 
       RowBox[{"t", "[", "8", "]"}]}], "6"]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t", "[", "4", "]"}], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"t", "[", "5", "]"}]}], "3"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "6", "]"}], "2"]}], 
   RowBox[{"4", " ", 
    SqrtBox["2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[ExponentialE]", 
     FractionBox[
      RowBox[{"t", "[", "8", "]"}], "6"]], " ", 
    RowBox[{"t", "[", "3", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t", "[", "4", "]"}], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"t", "[", "5", "]"}]}], "3"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "6", "]"}], "2"]}], 
   RowBox[{"8", " ", 
    SqrtBox["2"]}]], "-", 
  RowBox[{
   FractionBox["27", "32"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "8", "]"}], "3"]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t", "[", "4", "]"}], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"t", "[", "5", "]"}]}], "3"]}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "6", "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["3", "64"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "8", "]"}], "12"]], " ", 
   RowBox[{"t", "[", "2", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"t", "[", "4", "]"}], "4"], "+", 
     FractionBox[
      RowBox[{"t", "[", "5", "]"}], "3"]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "6", "]"}], "2"]}], "+", 
  RowBox[{"18", " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "8", "]"}], "3"]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"t", "[", "4", "]"}], "4"], "+", 
      FractionBox[
       RowBox[{"t", "[", "5", "]"}], "3"]}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "6", "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["27", "4"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"t", "[", "8", "]"}]], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "6", "]"}], "3"]}], "+", 
  RowBox[{
   FractionBox["9", "8"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "8", "]"}], "3"]], " ", 
   RowBox[{"t", "[", "3", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "6", "]"}], "3"]}], "+", 
  FractionBox[
   RowBox[{"27", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[ExponentialE]", 
     FractionBox[
      RowBox[{"t", "[", "8", "]"}], "2"]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t", "[", "4", "]"}], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"t", "[", "5", "]"}]}], "3"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "6", "]"}], "3"]}], 
   RowBox[{"8", " ", 
    SqrtBox["2"]}]], "+", 
  RowBox[{
   FractionBox["135", "16"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"t", "[", "8", "]"}]}], "3"]], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "6", "]"}], "4"]}], "+", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"t", "[", "3", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "6", "]"}], "4"]}], "+", 
  FractionBox[
   RowBox[{"27", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[ExponentialE]", 
     FractionBox[
      RowBox[{"t", "[", "8", "]"}], "6"]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t", "[", "4", "]"}], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"t", "[", "5", "]"}]}], "3"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "6", "]"}], "4"]}], 
   RowBox[{"64", " ", 
    SqrtBox["2"]}]], "+", 
  RowBox[{
   FractionBox["81", "64"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "8", "]"}], "3"]], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "6", "]"}], "5"]}], "-", 
  FractionBox[
   RowBox[{"9", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "6", "]"}], "6"]}], "1280"], "+", 
  RowBox[{
   RowBox[{"t", "[", "1", "]"}], " ", 
   RowBox[{"t", "[", "2", "]"}], " ", 
   RowBox[{"t", "[", "7", "]"}]}], "+", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "8", "]"}], "3"]], " ", 
   RowBox[{"t", "[", "2", "]"}], " ", 
   RowBox[{"t", "[", "3", "]"}], " ", 
   RowBox[{"t", "[", "7", "]"}]}], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["\[ExponentialE]", 
     FractionBox[
      RowBox[{"t", "[", "8", "]"}], "2"]], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t", "[", "4", "]"}], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"t", "[", "5", "]"}]}], "3"]}], ")"}], " ", 
    RowBox[{"t", "[", "7", "]"}]}], 
   RowBox[{"2", " ", 
    SqrtBox["2"]}]], "+", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"t", "[", "2", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t", "[", "4", "]"}], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"t", "[", "5", "]"}]}], "3"]}], ")"}], "2"], " ", 
   RowBox[{"t", "[", "7", "]"}]}], "+", 
  RowBox[{"64", " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"7", " ", 
      RowBox[{"t", "[", "8", "]"}]}], "12"]], " ", 
   RowBox[{"t", "[", "3", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"t", "[", "4", "]"}], "4"], "+", 
     FractionBox[
      RowBox[{"t", "[", "5", "]"}], "3"]}], ")"}], " ", 
   RowBox[{"t", "[", "7", "]"}]}], "+", 
  RowBox[{"96", " ", "\[ImaginaryI]", " ", 
   SqrtBox["2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"t", "[", "8", "]"}]}], "4"]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"t", "[", "4", "]"}], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"t", "[", "5", "]"}]}], "3"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"t", "[", "4", "]"}], "4"], "+", 
     FractionBox[
      RowBox[{"t", "[", "5", "]"}], "3"]}], ")"}], " ", 
   RowBox[{"t", "[", "7", "]"}]}], "+", 
  RowBox[{"4", " ", "\[ImaginaryI]", " ", 
   SqrtBox["2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "8", "]"}], "12"]], " ", 
   RowBox[{"t", "[", "3", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"t", "[", "4", "]"}], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"t", "[", "5", "]"}]}], "3"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"t", "[", "4", "]"}], "4"], "+", 
     FractionBox[
      RowBox[{"t", "[", "5", "]"}], "3"]}], ")"}], " ", 
   RowBox[{"t", "[", "7", "]"}]}], "-", 
  RowBox[{"12", " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "8", "]"}], "4"]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t", "[", "4", "]"}], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"t", "[", "5", "]"}]}], "3"]}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"t", "[", "4", "]"}], "4"], "+", 
     FractionBox[
      RowBox[{"t", "[", "5", "]"}], "3"]}], ")"}], " ", 
   RowBox[{"t", "[", "7", "]"}]}], "+", 
  RowBox[{"128", " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "8", "]"}], "4"]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"t", "[", "4", "]"}], "4"], "+", 
      FractionBox[
       RowBox[{"t", "[", "5", "]"}], "3"]}], ")"}], "3"], " ", 
   RowBox[{"t", "[", "7", "]"}]}], "+", 
  FractionBox[
   RowBox[{"3", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[ExponentialE]", 
     FractionBox[
      RowBox[{"t", "[", "8", "]"}], "6"]], " ", 
    RowBox[{"t", "[", "2", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t", "[", "4", "]"}], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"t", "[", "5", "]"}]}], "3"]}], ")"}], " ", 
    RowBox[{"t", "[", "6", "]"}], " ", 
    RowBox[{"t", "[", "7", "]"}]}], 
   RowBox[{"4", " ", 
    SqrtBox["2"]}]], "+", 
  RowBox[{"576", " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"11", " ", 
      RowBox[{"t", "[", "8", "]"}]}], "12"]], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"t", "[", "4", "]"}], "4"], "+", 
     FractionBox[
      RowBox[{"t", "[", "5", "]"}], "3"]}], ")"}], " ", 
   RowBox[{"t", "[", "6", "]"}], " ", 
   RowBox[{"t", "[", "7", "]"}]}], "+", 
  RowBox[{"96", " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "8", "]"}], "4"]], " ", 
   RowBox[{"t", "[", "3", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"t", "[", "4", "]"}], "4"], "+", 
     FractionBox[
      RowBox[{"t", "[", "5", "]"}], "3"]}], ")"}], " ", 
   RowBox[{"t", "[", "6", "]"}], " ", 
   RowBox[{"t", "[", "7", "]"}]}], "+", 
  RowBox[{"180", " ", "\[ImaginaryI]", " ", 
   SqrtBox["2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"5", " ", 
      RowBox[{"t", "[", "8", "]"}]}], "12"]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"t", "[", "4", "]"}], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"t", "[", "5", "]"}]}], "3"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"t", "[", "4", "]"}], "4"], "+", 
     FractionBox[
      RowBox[{"t", "[", "5", "]"}], "3"]}], ")"}], " ", 
   RowBox[{"t", "[", "6", "]"}], " ", 
   RowBox[{"t", "[", "7", "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "8", "]"}], "3"]], " ", 
   RowBox[{"t", "[", "2", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "6", "]"}], "2"], " ", 
   RowBox[{"t", "[", "7", "]"}]}], "+", 
  RowBox[{"1008", " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"7", " ", 
      RowBox[{"t", "[", "8", "]"}]}], "12"]], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"t", "[", "4", "]"}], "4"], "+", 
     FractionBox[
      RowBox[{"t", "[", "5", "]"}], "3"]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "6", "]"}], "2"], " ", 
   RowBox[{"t", "[", "7", "]"}]}], "+", 
  RowBox[{"9", " ", "\[ImaginaryI]", " ", 
   SqrtBox["2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "8", "]"}], "12"]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"t", "[", "4", "]"}], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"t", "[", "5", "]"}]}], "3"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"t", "[", "4", "]"}], "4"], "+", 
     FractionBox[
      RowBox[{"t", "[", "5", "]"}], "3"]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "6", "]"}], "2"], " ", 
   RowBox[{"t", "[", "7", "]"}]}], "+", 
  RowBox[{"216", " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "8", "]"}], "4"]], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"t", "[", "4", "]"}], "4"], "+", 
     FractionBox[
      RowBox[{"t", "[", "5", "]"}], "3"]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "6", "]"}], "3"], " ", 
   RowBox[{"t", "[", "7", "]"}]}], "+", 
  RowBox[{"2048", " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"t", "[", "8", "]"}]}], "2"]], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "7", "]"}], "2"]}], "-", 
  RowBox[{
   FractionBox["1", "48"], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "2", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "7", "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["128", "3"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "8", "]"}], "6"]], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "3", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "7", "]"}], "2"]}], "+", 
  RowBox[{"384", " ", "\[ImaginaryI]", " ", 
   SqrtBox["2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"t", "[", "8", "]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"t", "[", "4", "]"}], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"t", "[", "5", "]"}]}], "3"]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "7", "]"}], "2"]}], "+", 
  RowBox[{"128", " ", "\[ImaginaryI]", " ", 
   SqrtBox["2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "8", "]"}], "3"]], " ", 
   RowBox[{"t", "[", "3", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"t", "[", "4", "]"}], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"t", "[", "5", "]"}]}], "3"]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "7", "]"}], "2"]}], "-", 
  RowBox[{"240", " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "8", "]"}], "2"]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t", "[", "4", "]"}], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"t", "[", "5", "]"}]}], "3"]}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "7", "]"}], "2"]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   SqrtBox["2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t", "[", "4", "]"}], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"t", "[", "5", "]"}]}], "3"]}], ")"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "7", "]"}], "2"]}], "+", 
  RowBox[{"32", " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "8", "]"}], "4"]], " ", 
   RowBox[{"t", "[", "2", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"t", "[", "4", "]"}], "4"], "+", 
     FractionBox[
      RowBox[{"t", "[", "5", "]"}], "3"]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "7", "]"}], "2"]}], "+", 
  RowBox[{"7680", " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "8", "]"}], "2"]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"t", "[", "4", "]"}], "4"], "+", 
      FractionBox[
       RowBox[{"t", "[", "5", "]"}], "3"]}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "7", "]"}], "2"]}], "+", 
  RowBox[{"9216", " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"7", " ", 
      RowBox[{"t", "[", "8", "]"}]}], "6"]], " ", 
   RowBox[{"t", "[", "6", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "7", "]"}], "2"]}], "+", 
  RowBox[{"768", " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "8", "]"}], "2"]], " ", 
   RowBox[{"t", "[", "3", "]"}], " ", 
   RowBox[{"t", "[", "6", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "7", "]"}], "2"]}], "+", 
  RowBox[{"2304", " ", "\[ImaginaryI]", " ", 
   SqrtBox["2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"t", "[", "8", "]"}]}], "3"]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"t", "[", "4", "]"}], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"t", "[", "5", "]"}]}], "3"]}], ")"}], " ", 
   RowBox[{"t", "[", "6", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "7", "]"}], "2"]}], "-", 
  RowBox[{"72", " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "8", "]"}], "6"]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t", "[", "4", "]"}], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"t", "[", "5", "]"}]}], "3"]}], ")"}], "2"], " ", 
   RowBox[{"t", "[", "6", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "7", "]"}], "2"]}], "+", 
  RowBox[{"2304", " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "8", "]"}], "6"]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"t", "[", "4", "]"}], "4"], "+", 
      FractionBox[
       RowBox[{"t", "[", "5", "]"}], "3"]}], ")"}], "2"], " ", 
   RowBox[{"t", "[", "6", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "7", "]"}], "2"]}], "+", 
  RowBox[{"17280", " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"5", " ", 
      RowBox[{"t", "[", "8", "]"}]}], "6"]], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "6", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "7", "]"}], "2"]}], "+", 
  RowBox[{"192", " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "8", "]"}], "6"]], " ", 
   RowBox[{"t", "[", "3", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "6", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "7", "]"}], "2"]}], "+", 
  RowBox[{"1152", " ", "\[ImaginaryI]", " ", 
   SqrtBox["2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "8", "]"}], "3"]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"t", "[", "4", "]"}], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"t", "[", "5", "]"}]}], "3"]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "6", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "7", "]"}], "2"]}], "+", 
  RowBox[{"8640", " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "8", "]"}], "2"]], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "6", "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "7", "]"}], "2"]}], "+", 
  RowBox[{"216", " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "8", "]"}], "6"]], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "6", "]"}], "4"], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "7", "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["128", "3"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "8", "]"}], "2"]], " ", 
   RowBox[{"t", "[", "2", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "7", "]"}], "3"]}], "+", 
  RowBox[{
   FractionBox["8", "3"], " ", "\[ImaginaryI]", " ", 
   SqrtBox["2"], " ", 
   RowBox[{"t", "[", "2", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"t", "[", "4", "]"}], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"t", "[", "5", "]"}]}], "3"]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "7", "]"}], "3"]}], "+", 
  RowBox[{"98304", " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"t", "[", "8", "]"}]}], "4"]], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"t", "[", "4", "]"}], "4"], "+", 
     FractionBox[
      RowBox[{"t", "[", "5", "]"}], "3"]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "7", "]"}], "3"]}], "+", 
  RowBox[{
   FractionBox["2048", "3"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "8", "]"}], "12"]], " ", 
   RowBox[{"t", "[", "3", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"t", "[", "4", "]"}], "4"], "+", 
     FractionBox[
      RowBox[{"t", "[", "5", "]"}], "3"]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "7", "]"}], "3"]}], "+", 
  RowBox[{"7168", " ", "\[ImaginaryI]", " ", 
   SqrtBox["2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "8", "]"}], "4"]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"t", "[", "4", "]"}], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"t", "[", "5", "]"}]}], "3"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"t", "[", "4", "]"}], "4"], "+", 
     FractionBox[
      RowBox[{"t", "[", "5", "]"}], "3"]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "7", "]"}], "3"]}], "+", 
  RowBox[{"64", " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "8", "]"}], "6"]], " ", 
   RowBox[{"t", "[", "2", "]"}], " ", 
   RowBox[{"t", "[", "6", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "7", "]"}], "3"]}], "+", 
  RowBox[{"153600", " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"5", " ", 
      RowBox[{"t", "[", "8", "]"}]}], "12"]], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"t", "[", "4", "]"}], "4"], "+", 
     FractionBox[
      RowBox[{"t", "[", "5", "]"}], "3"]}], ")"}], " ", 
   RowBox[{"t", "[", "6", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "7", "]"}], "3"]}], "+", 
  RowBox[{"1536", " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "8", "]"}], "12"]], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"t", "[", "4", "]"}], "4"], "+", 
     FractionBox[
      RowBox[{"t", "[", "5", "]"}], "3"]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "6", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "7", "]"}], "3"]}], "+", 
  RowBox[{"1245184", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"t", "[", "8", "]"}]], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "7", "]"}], "4"]}], "+", 
  RowBox[{
   FractionBox["65536", "3"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "8", "]"}], "3"]], " ", 
   RowBox[{"t", "[", "3", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "7", "]"}], "4"]}], "+", 
  RowBox[{"106496", " ", "\[ImaginaryI]", " ", 
   SqrtBox["2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "8", "]"}], "2"]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"t", "[", "4", "]"}], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"t", "[", "5", "]"}]}], "3"]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "7", "]"}], "4"]}], "+", 
  RowBox[{"512", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t", "[", "4", "]"}], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"t", "[", "5", "]"}]}], "3"]}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "7", "]"}], "4"]}], "+", 
  RowBox[{"2359296", " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"t", "[", "8", "]"}]}], "3"]], " ", 
   RowBox[{"t", "[", "6", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "7", "]"}], "4"]}], "+", 
  RowBox[{"12288", " ", "\[ImaginaryI]", " ", 
   SqrtBox["2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "8", "]"}], "6"]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"t", "[", "4", "]"}], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"t", "[", "5", "]"}]}], "3"]}], ")"}], " ", 
   RowBox[{"t", "[", "6", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "7", "]"}], "4"]}], "+", 
  RowBox[{"491520", " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "8", "]"}], "3"]], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "6", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "7", "]"}], "4"]}], "-", 
  RowBox[{
   FractionBox["2048", "15"], " ", 
   RowBox[{"t", "[", "2", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "7", "]"}], "5"]}], "+", 
  RowBox[{"1048576", " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "8", "]"}], "4"]], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"t", "[", "4", "]"}], "4"], "+", 
     FractionBox[
      RowBox[{"t", "[", "5", "]"}], "3"]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "7", "]"}], "5"]}], "+", 
  RowBox[{
   FractionBox["102760448", "3"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "8", "]"}], "2"]], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "7", "]"}], "6"]}], "+", 
  RowBox[{
   FractionBox["131072", "3"], " ", "\[ImaginaryI]", " ", 
   SqrtBox["2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"t", "[", "4", "]"}], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"t", "[", "5", "]"}]}], "3"]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "7", "]"}], "6"]}], "+", 
  RowBox[{"1048576", " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"t", "[", "8", "]"}], "6"]], " ", 
   RowBox[{"t", "[", "6", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "7", "]"}], "6"]}], "-", 
  FractionBox[
   RowBox[{"67108864", " ", 
    SuperscriptBox[
     RowBox[{"t", "[", "7", "]"}], "8"]}], "21"], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "1", "]"}], "2"], " ", 
   RowBox[{"t", "[", "8", "]"}]}]}]], "Output",
 CellChangeTimes->{3.9453912093290725`*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"d80f6bbf-41fb-412d-b935-4a33f987c2a8"],

Cell[BoxData["\<\"Conjectured form of the G-function:\"\>"], "Print",
 CellChangeTimes->{3.945391209347431*^9},
 CellLabel->
  "During evaluation of \
In[109]:=",ExpressionUUID->"2599284b-baba-434b-992e-ebec0a07ac56"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"t", "[", "8", "]"}], "288"]}]], "Output",
 CellChangeTimes->{3.9453912093495197`*^9},
 CellLabel->
  "Out[148]=",ExpressionUUID->"2efe1eee-28c5-4278-a76c-ae997446123c"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Obstruction to this satisfying Getzler's equation:\"\>"], \
"Print",
 CellChangeTimes->{3.9453912093535366`*^9},
 CellLabel->
  "During evaluation of \
In[109]:=",ExpressionUUID->"4e409f92-6f35-4127-97a9-1771c07bbb09"],

Cell[BoxData["\<\"Obstruction calculations: start\"\>"], "Print",
 CellChangeTimes->{3.945391209359494*^9},
 CellLabel->
  "During evaluation of \
In[109]:=",ExpressionUUID->"5f5d1b0c-9d85-4a36-b0b8-94e3a4a4581a"],

Cell[BoxData["\<\"Obstruction calculation: end\"\>"], "Print",
 CellChangeTimes->{3.9453915334253397`*^9},
 CellLabel->
  "During evaluation of \
In[109]:=",ExpressionUUID->"744c4572-c9c7-480f-8fac-4caa801c6d85"]
}, Open  ]],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9453917046388464`*^9},
 CellLabel->
  "Out[160]=",ExpressionUUID->"f4afe18a-8739-40f8-98ba-651edfbbf617"]
}, Open  ]]
},
WindowSize->{1142.1, 576.6},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.2 for Microsoft Windows (64-bit) (January 30, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"6307d199-f2f1-4b2e-af95-d276bf23dd07"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 6780, 141, 1134, "Input",ExpressionUUID->"68a306cc-19a3-416a-9a74-da91b7d75277"],
Cell[7363, 165, 205, 4, 22, "Print",ExpressionUUID->"b46a71aa-329d-44f1-af9c-bdc47473705f"],
Cell[7571, 171, 33965, 1098, 1024, "Output",ExpressionUUID->"d80f6bbf-41fb-412d-b935-4a33f987c2a8"],
Cell[41539, 1271, 217, 4, 22, "Print",ExpressionUUID->"2599284b-baba-434b-992e-ebec0a07ac56"],
Cell[41759, 1277, 224, 6, 48, "Output",ExpressionUUID->"2efe1eee-28c5-4278-a76c-ae997446123c"],
Cell[CellGroupData[{
Cell[42008, 1287, 236, 5, 22, "Print",ExpressionUUID->"4e409f92-6f35-4127-97a9-1771c07bbb09"],
Cell[42247, 1294, 213, 4, 22, "Print",ExpressionUUID->"5f5d1b0c-9d85-4a36-b0b8-94e3a4a4581a"],
Cell[42463, 1300, 212, 4, 22, "Print",ExpressionUUID->"744c4572-c9c7-480f-8fac-4caa801c6d85"]
}, Open  ]],
Cell[42690, 1307, 155, 3, 32, "Output",ExpressionUUID->"f4afe18a-8739-40f8-98ba-651edfbbf617"]
}, Open  ]]
}
]
*)



==> anc/EAWGFunction/EAW_e8_G-function.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     25284,        421]
NotebookOptionsPosition[     24934,        407]
NotebookOutlinePosition[     25328,        423]
CellTagsIndexPosition[     25285,        420]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
(* %%%%%%%%%%%%%%%%%%%%%%%%%%% Initial Data %%%%%%%%%%%%%%%%%%%%%%%%%% *)

(* dimension of Frobenius manifold *)

dim=9;

(* Prepotential EAW E_8 (from Andrea Brini) *)

FE[8]=\[ExponentialE]^(2 \[Tau][0])+15/2 \[ExponentialE]^((8 \[Tau][0])/5) \
\[Tau][1]^2+10 \[ExponentialE]^((7 \[Tau][0])/5) \[Tau][1]^3+159/10 \
\[ExponentialE]^((6 \[Tau][0])/5) \[Tau][1]^4+12 \[ExponentialE]^\[Tau][0] \
\[Tau][1]^5+1954/375 \[ExponentialE]^((4 \[Tau][0])/5) \[Tau][1]^6+243/250 \
\[ExponentialE]^((3 \[Tau][0])/5) \[Tau][1]^7+(5117 \[ExponentialE]^((2 \
\[Tau][0])/5) \[Tau][1]^8)/100000+(521 \[ExponentialE]^(\[Tau][0]/5) \
\[Tau][1]^9)/2700000-(7 \[Tau][1]^10)/135000000+30 \[ExponentialE]^((19 \
\[Tau][0])/15) \[Tau][1]^2 \[Tau][2]+48 \[ExponentialE]^((16 \[Tau][0])/15) \
\[Tau][1]^3 \[Tau][2]+507/10 \[ExponentialE]^((13 \[Tau][0])/15) \[Tau][1]^4 \
\[Tau][2]+43/2 \[ExponentialE]^((2 \[Tau][0])/3) \[Tau][1]^5 \
\[Tau][2]+2401/750 \[ExponentialE]^((7 \[Tau][0])/15) \[Tau][1]^6 \
\[Tau][2]+(136 \[ExponentialE]^((4 \[Tau][0])/15) \[Tau][1]^7 \
\[Tau][2])/1875+(\[ExponentialE]^(\[Tau][0]/15) \[Tau][1]^8 \
\[Tau][2])/300000+15 \[ExponentialE]^((4 \[Tau][0])/3) \[Tau][2]^2+30 \
\[ExponentialE]^((17 \[Tau][0])/15) \[Tau][1] \[Tau][2]^2+105 \
\[ExponentialE]^((14 \[Tau][0])/15) \[Tau][1]^2 \[Tau][2]^2+484/5 \
\[ExponentialE]^((11 \[Tau][0])/15) \[Tau][1]^3 \[Tau][2]^2+592/15 \
\[ExponentialE]^((8 \[Tau][0])/15) \[Tau][1]^4 \[Tau][2]^2+43/12 \
\[ExponentialE]^(\[Tau][0]/3) \[Tau][1]^5 \[Tau][2]^2+7/600 \
\[ExponentialE]^((2 \[Tau][0])/15) \[Tau][1]^6 \[Tau][2]^2+20 \
\[ExponentialE]^\[Tau][0] \[Tau][2]^3+60 \[ExponentialE]^((4 \[Tau][0])/5) \
\[Tau][1] \[Tau][2]^3+99 \[ExponentialE]^((3 \[Tau][0])/5) \[Tau][1]^2 \
\[Tau][2]^3+159/5 \[ExponentialE]^((2 \[Tau][0])/5) \[Tau][1]^3 \
\[Tau][2]^3+117/100 \[ExponentialE]^(\[Tau][0]/5) \[Tau][1]^4 \
\[Tau][2]^3+185/6 \[ExponentialE]^((2 \[Tau][0])/3) \[Tau][2]^4+245/6 \
\[ExponentialE]^((7 \[Tau][0])/15) \[Tau][1] \[Tau][2]^4+34/3 \
\[ExponentialE]^((4 \[Tau][0])/15) \[Tau][1]^2 \[Tau][2]^4+1/45 \
\[ExponentialE]^(\[Tau][0]/15) \[Tau][1]^3 \[Tau][2]^4+23/3 \[ExponentialE]^(\
\[Tau][0]/3) \[Tau][2]^5+5/6 \[ExponentialE]^((2 \[Tau][0])/15) \[Tau][1] \
\[Tau][2]^5-\[Tau][2]^6/324+3/5 \[ExponentialE]^((6 \[Tau][0])/5) \[Tau][1]^2 \
\[Tau][3]+2 \[ExponentialE]^\[Tau][0] \[Tau][1]^3 \[Tau][3]+229/125 \
\[ExponentialE]^((4 \[Tau][0])/5) \[Tau][1]^4 \[Tau][3]+189/250 \
\[ExponentialE]^((3 \[Tau][0])/5) \[Tau][1]^5 \[Tau][3]+(2151 \
\[ExponentialE]^((2 \[Tau][0])/5) \[Tau][1]^6 \[Tau][3])/25000+(67 \
\[ExponentialE]^(\[Tau][0]/5) \[Tau][1]^7 \[Tau][3])/75000+(7 \[Tau][1]^8 \
\[Tau][3])/15000000+6 \[ExponentialE]^((16 \[Tau][0])/15) \[Tau][1] \[Tau][2] \
\[Tau][3]+39/5 \[ExponentialE]^((13 \[Tau][0])/15) \[Tau][1]^2 \[Tau][2] \
\[Tau][3]+9 \[ExponentialE]^((2 \[Tau][0])/3) \[Tau][1]^3 \[Tau][2] \
\[Tau][3]+343/125 \[ExponentialE]^((7 \[Tau][0])/15) \[Tau][1]^4 \[Tau][2] \
\[Tau][3]+4/25 \[ExponentialE]^((4 \[Tau][0])/15) \[Tau][1]^5 \[Tau][2] \
\[Tau][3]+(\[ExponentialE]^(\[Tau][0]/15) \[Tau][1]^6 \[Tau][2] \
\[Tau][3])/25000+66/5 \[ExponentialE]^((11 \[Tau][0])/15) \[Tau][1] \
\[Tau][2]^2 \[Tau][3]+56/5 \[ExponentialE]^((8 \[Tau][0])/15) \[Tau][1]^2 \
\[Tau][2]^2 \[Tau][3]+19/6 \[ExponentialE]^(\[Tau][0]/3) \[Tau][1]^3 \
\[Tau][2]^2 \[Tau][3]+23/600 \[ExponentialE]^((2 \[Tau][0])/15) \[Tau][1]^4 \
\[Tau][2]^2 \[Tau][3]+3 \[ExponentialE]^((3 \[Tau][0])/5) \[Tau][2]^3 \
\[Tau][3]+41/5 \[ExponentialE]^((2 \[Tau][0])/5) \[Tau][1] \[Tau][2]^3 \
\[Tau][3]+51/50 \[ExponentialE]^(\[Tau][0]/5) \[Tau][1]^2 \[Tau][2]^3 \
\[Tau][3]+\[ExponentialE]^((4 \[Tau][0])/15) \[Tau][2]^4 \[Tau][3]+1/30 \
\[ExponentialE]^(\[Tau][0]/15) \[Tau][1] \[Tau][2]^4 \[Tau][3]+1/10 \
\[ExponentialE]^((6 \[Tau][0])/5) \[Tau][3]^2+81/250 \[ExponentialE]^((4 \
\[Tau][0])/5) \[Tau][1]^2 \[Tau][3]^2+9/50 \[ExponentialE]^((3 \[Tau][0])/5) \
\[Tau][1]^3 \[Tau][3]^2+(2557 \[ExponentialE]^((2 \[Tau][0])/5) \[Tau][1]^4 \
\[Tau][3]^2)/50000+(71 \[ExponentialE]^(\[Tau][0]/5) \[Tau][1]^5 \
\[Tau][3]^2)/50000-(13 \[Tau][1]^6 \[Tau][3]^2)/7500000+3/10 \
\[ExponentialE]^((13 \[Tau][0])/15) \[Tau][2] \[Tau][3]^2+3/10 \
\[ExponentialE]^((2 \[Tau][0])/3) \[Tau][1] \[Tau][2] \[Tau][3]^2+147/250 \
\[ExponentialE]^((7 \[Tau][0])/15) \[Tau][1]^2 \[Tau][2] \[Tau][3]^2+54/625 \
\[ExponentialE]^((4 \[Tau][0])/15) \[Tau][1]^3 \[Tau][2] \[Tau][3]^2+(7 \
\[ExponentialE]^(\[Tau][0]/15) \[Tau][1]^4 \[Tau][2] \[Tau][3]^2)/50000+3/5 \
\[ExponentialE]^((8 \[Tau][0])/15) \[Tau][2]^2 \[Tau][3]^2+7/20 \
\[ExponentialE]^(\[Tau][0]/3) \[Tau][1] \[Tau][2]^2 \[Tau][3]^2+(29 \
\[ExponentialE]^((2 \[Tau][0])/15) \[Tau][1]^2 \[Tau][2]^2 \
\[Tau][3]^2)/1000+11/100 \[ExponentialE]^(\[Tau][0]/5) \[Tau][2]^3 \
\[Tau][3]^2+3/250 \[ExponentialE]^((3 \[Tau][0])/5) \[Tau][1] \
\[Tau][3]^3+(153 \[ExponentialE]^((2 \[Tau][0])/5) \[Tau][1]^2 \
\[Tau][3]^3)/25000+(19 \[ExponentialE]^(\[Tau][0]/5) \[Tau][1]^3 \
\[Tau][3]^3)/25000+(7 \[Tau][1]^4 \[Tau][3]^3)/2500000+9/625 \
\[ExponentialE]^((4 \[Tau][0])/15) \[Tau][1] \[Tau][2] \[Tau][3]^3+(3 \
\[ExponentialE]^(\[Tau][0]/15) \[Tau][1]^2 \[Tau][2] \[Tau][3]^3)/25000+(\
\[ExponentialE]^((2 \[Tau][0])/15) \[Tau][2]^2 \[Tau][3]^3)/1000+(53 \
\[ExponentialE]^((2 \[Tau][0])/5) \[Tau][3]^4)/100000+(3 \[ExponentialE]^(\
\[Tau][0]/5) \[Tau][1] \[Tau][3]^4)/100000-(9 \[Tau][1]^2 \
\[Tau][3]^4)/5000000+(3 \[ExponentialE]^(\[Tau][0]/15) \[Tau][2] \
\[Tau][3]^4)/100000+\[Tau][3]^5/5000000+18 \[ExponentialE]^((9 \[Tau][0])/10) \
\[Tau][1]^3 \[Tau][4]+98/5 \[ExponentialE]^((7 \[Tau][0])/10) \[Tau][1]^4 \
\[Tau][4]+7 \[ExponentialE]^(\[Tau][0]/2) \[Tau][1]^5 \[Tau][4]+243/500 \
\[ExponentialE]^((3 \[Tau][0])/10) \[Tau][1]^6 \[Tau][4]+(\[ExponentialE]^(\
\[Tau][0]/10) \[Tau][1]^7 \[Tau][4])/1875+60 \[ExponentialE]^((29 \
\[Tau][0])/30) \[Tau][1] \[Tau][2] \[Tau][4]+138 \[ExponentialE]^((23 \
\[Tau][0])/30) \[Tau][1]^2 \[Tau][2] \[Tau][4]+578/5 \[ExponentialE]^((17 \
\[Tau][0])/30) \[Tau][1]^3 \[Tau][2] \[Tau][4]+1331/50 \[ExponentialE]^((11 \
\[Tau][0])/30) \[Tau][1]^4 \[Tau][2] \[Tau][4]+1/2 \
\[ExponentialE]^(\[Tau][0]/6) \[Tau][1]^5 \[Tau][2] \[Tau][4]+60 \
\[ExponentialE]^((5 \[Tau][0])/6) \[Tau][2]^2 \[Tau][4]+190 \
\[ExponentialE]^((19 \[Tau][0])/30) \[Tau][1] \[Tau][2]^2 \[Tau][4]+169 \
\[ExponentialE]^((13 \[Tau][0])/30) \[Tau][1]^2 \[Tau][2]^2 \[Tau][4]+343/15 \
\[ExponentialE]^((7 \[Tau][0])/30) \[Tau][1]^3 \[Tau][2]^2 \[Tau][4]+1/300 \
\[ExponentialE]^(\[Tau][0]/30) \[Tau][1]^4 \[Tau][2]^2 \[Tau][4]+80 \
\[ExponentialE]^(\[Tau][0]/2) \[Tau][2]^3 \[Tau][4]+90 \[ExponentialE]^((3 \
\[Tau][0])/10) \[Tau][1] \[Tau][2]^3 \[Tau][4]+3 \
\[ExponentialE]^(\[Tau][0]/10) \[Tau][1]^2 \[Tau][2]^3 \[Tau][4]+35/3 \
\[ExponentialE]^(\[Tau][0]/6) \[Tau][2]^4 \[Tau][4]+6 \[ExponentialE]^((9 \
\[Tau][0])/10) \[Tau][1] \[Tau][3] \[Tau][4]+42/5 \[ExponentialE]^((7 \
\[Tau][0])/10) \[Tau][1]^2 \[Tau][3] \[Tau][4]+6 \
\[ExponentialE]^(\[Tau][0]/2) \[Tau][1]^3 \[Tau][3] \[Tau][4]+459/500 \
\[ExponentialE]^((3 \[Tau][0])/10) \[Tau][1]^4 \[Tau][3] \[Tau][4]+1/250 \
\[ExponentialE]^(\[Tau][0]/10) \[Tau][1]^5 \[Tau][3] \[Tau][4]+6 \
\[ExponentialE]^((23 \[Tau][0])/30) \[Tau][2] \[Tau][3] \[Tau][4]+102/5 \
\[ExponentialE]^((17 \[Tau][0])/30) \[Tau][1] \[Tau][2] \[Tau][3] \
\[Tau][4]+363/25 \[ExponentialE]^((11 \[Tau][0])/30) \[Tau][1]^2 \[Tau][2] \
\[Tau][3] \[Tau][4]+\[ExponentialE]^(\[Tau][0]/6) \[Tau][1]^3 \[Tau][2] \
\[Tau][3] \[Tau][4]+13 \[ExponentialE]^((13 \[Tau][0])/30) \[Tau][2]^2 \
\[Tau][3] \[Tau][4]+49/5 \[ExponentialE]^((7 \[Tau][0])/30) \[Tau][1] \
\[Tau][2]^2 \[Tau][3] \[Tau][4]+1/50 \[ExponentialE]^(\[Tau][0]/30) \
\[Tau][1]^2 \[Tau][2]^2 \[Tau][3] \[Tau][4]+\[ExponentialE]^(\[Tau][0]/10) \
\[Tau][2]^3 \[Tau][3] \[Tau][4]+3/5 \[ExponentialE]^(\[Tau][0]/2) \[Tau][1] \
\[Tau][3]^2 \[Tau][4]+27/100 \[ExponentialE]^((3 \[Tau][0])/10) \[Tau][1]^2 \
\[Tau][3]^2 \[Tau][4]+4/625 \[ExponentialE]^(\[Tau][0]/10) \[Tau][1]^3 \
\[Tau][3]^2 \[Tau][4]+33/50 \[ExponentialE]^((11 \[Tau][0])/30) \[Tau][2] \
\[Tau][3]^2 \[Tau][4]+3/10 \[ExponentialE]^(\[Tau][0]/6) \[Tau][1] \[Tau][2] \
\[Tau][3]^2 \[Tau][4]+1/100 \[ExponentialE]^(\[Tau][0]/30) \[Tau][2]^2 \
\[Tau][3]^2 \[Tau][4]+3/500 \[ExponentialE]^((3 \[Tau][0])/10) \[Tau][3]^3 \
\[Tau][4]+(3 \[ExponentialE]^(\[Tau][0]/10) \[Tau][1] \[Tau][3]^3 \
\[Tau][4])/1250+30 \[ExponentialE]^\[Tau][0] \[Tau][4]^2+60 \
\[ExponentialE]^((4 \[Tau][0])/5) \[Tau][1] \[Tau][4]^2+108 \
\[ExponentialE]^((3 \[Tau][0])/5) \[Tau][1]^2 \[Tau][4]^2+248/5 \
\[ExponentialE]^((2 \[Tau][0])/5) \[Tau][1]^3 \[Tau][4]^2+88/25 \
\[ExponentialE]^(\[Tau][0]/5) \[Tau][1]^4 \[Tau][4]^2+60 \[ExponentialE]^((2 \
\[Tau][0])/3) \[Tau][2] \[Tau][4]^2+210 \[ExponentialE]^((7 \[Tau][0])/15) \
\[Tau][1] \[Tau][2] \[Tau][4]^2+96 \[ExponentialE]^((4 \[Tau][0])/15) \
\[Tau][1]^2 \[Tau][2] \[Tau][4]^2+4/5 \[ExponentialE]^(\[Tau][0]/15) \
\[Tau][1]^3 \[Tau][2] \[Tau][4]^2+130 \[ExponentialE]^(\[Tau][0]/3) \
\[Tau][2]^2 \[Tau][4]^2+40 \[ExponentialE]^((2 \[Tau][0])/15) \[Tau][1] \
\[Tau][2]^2 \[Tau][4]^2+6 \[ExponentialE]^((3 \[Tau][0])/5) \[Tau][3] \
\[Tau][4]^2+42/5 \[ExponentialE]^((2 \[Tau][0])/5) \[Tau][1] \[Tau][3] \
\[Tau][4]^2+78/25 \[ExponentialE]^(\[Tau][0]/5) \[Tau][1]^2 \[Tau][3] \
\[Tau][4]^2+12 \[ExponentialE]^((4 \[Tau][0])/15) \[Tau][2] \[Tau][3] \
\[Tau][4]^2+6/5 \[ExponentialE]^(\[Tau][0]/15) \[Tau][1] \[Tau][2] \[Tau][3] \
\[Tau][4]^2+9/25 \[ExponentialE]^(\[Tau][0]/5) \[Tau][3]^2 \[Tau][4]^2+20 \
\[ExponentialE]^(\[Tau][0]/2) \[Tau][4]^3+60 \[ExponentialE]^((3 \
\[Tau][0])/10) \[Tau][1] \[Tau][4]^3+6 \[ExponentialE]^(\[Tau][0]/10) \
\[Tau][1]^2 \[Tau][4]^3+60 \[ExponentialE]^(\[Tau][0]/6) \[Tau][2] \
\[Tau][4]^3+2 \[ExponentialE]^(\[Tau][0]/10) \[Tau][3] \[Tau][4]^3-(5 \
\[Tau][4]^4)/8+4/375 \[ExponentialE]^((4 \[Tau][0])/5) \[Tau][1]^3 \
\[Tau][5]+9/250 \[ExponentialE]^((3 \[Tau][0])/5) \[Tau][1]^4 \[Tau][5]+(67 \
\[ExponentialE]^((2 \[Tau][0])/5) \[Tau][1]^5 \[Tau][5])/6250+(19 \
\[ExponentialE]^(\[Tau][0]/5) \[Tau][1]^6 \[Tau][5])/56250-(\[Tau][1]^7 \
\[Tau][5])/3937500+2/5 \[ExponentialE]^((2 \[Tau][0])/3) \[Tau][1]^2 \
\[Tau][2] \[Tau][5]+98/375 \[ExponentialE]^((7 \[Tau][0])/15) \[Tau][1]^3 \
\[Tau][2] \[Tau][5]+(76 \[ExponentialE]^((4 \[Tau][0])/15) \[Tau][1]^4 \
\[Tau][2] \[Tau][5])/1875+(\[ExponentialE]^(\[Tau][0]/15) \[Tau][1]^5 \
\[Tau][2] \[Tau][5])/18750+2/5 \[ExponentialE]^((11 \[Tau][0])/15) \
\[Tau][2]^2 \[Tau][5]+8/15 \[ExponentialE]^((8 \[Tau][0])/15) \[Tau][1] \
\[Tau][2]^2 \[Tau][5]+7/15 \[ExponentialE]^(\[Tau][0]/3) \[Tau][1]^2 \
\[Tau][2]^2 \[Tau][5]+7/375 \[ExponentialE]^((2 \[Tau][0])/15) \[Tau][1]^3 \
\[Tau][2]^2 \[Tau][5]+2/5 \[ExponentialE]^((2 \[Tau][0])/5) \[Tau][2]^3 \
\[Tau][5]+4/25 \[ExponentialE]^(\[Tau][0]/5) \[Tau][1] \[Tau][2]^3 \
\[Tau][5]+1/90 \[ExponentialE]^(\[Tau][0]/15) \[Tau][2]^4 \[Tau][5]+2/125 \
\[ExponentialE]^((4 \[Tau][0])/5) \[Tau][1] \[Tau][3] \[Tau][5]+3/125 \
\[ExponentialE]^((3 \[Tau][0])/5) \[Tau][1]^2 \[Tau][3] \[Tau][5]+(51 \
\[ExponentialE]^((2 \[Tau][0])/5) \[Tau][1]^3 \[Tau][3] \[Tau][5])/3125+(11 \
\[ExponentialE]^(\[Tau][0]/5) \[Tau][1]^4 \[Tau][3] \[Tau][5])/9375+(11 \
\[Tau][1]^5 \[Tau][3] \[Tau][5])/4687500+14/125 \[ExponentialE]^((7 \
\[Tau][0])/15) \[Tau][1] \[Tau][2] \[Tau][3] \[Tau][5]+4/125 \
\[ExponentialE]^((4 \[Tau][0])/15) \[Tau][1]^2 \[Tau][2] \[Tau][3] \
\[Tau][5]+(\[ExponentialE]^(\[Tau][0]/15) \[Tau][1]^3 \[Tau][2] \[Tau][3] \
\[Tau][5])/3125+1/75 \[ExponentialE]^(\[Tau][0]/3) \[Tau][2]^2 \[Tau][3] \
\[Tau][5]+7/375 \[ExponentialE]^((2 \[Tau][0])/15) \[Tau][1] \[Tau][2]^2 \
\[Tau][3] \[Tau][5]+1/250 \[ExponentialE]^((3 \[Tau][0])/5) \[Tau][3]^2 \
\[Tau][5]+(\[ExponentialE]^((2 \[Tau][0])/5) \[Tau][1] \[Tau][3]^2 \
\[Tau][5])/6250+(\[ExponentialE]^(\[Tau][0]/5) \[Tau][1]^2 \[Tau][3]^2 \
\[Tau][5])/1250-(\[Tau][1]^3 \[Tau][3]^2 \[Tau][5])/187500+3/625 \
\[ExponentialE]^((4 \[Tau][0])/15) \[Tau][2] \[Tau][3]^2 \[Tau][5]+(\
\[ExponentialE]^(\[Tau][0]/15) \[Tau][1] \[Tau][2] \[Tau][3]^2 \
\[Tau][5])/6250+(\[Tau][1] \[Tau][3]^3 \[Tau][5])/312500+4/5 \
\[ExponentialE]^((7 \[Tau][0])/10) \[Tau][1] \[Tau][4] \[Tau][5]+4/5 \
\[ExponentialE]^(\[Tau][0]/2) \[Tau][1]^2 \[Tau][4] \[Tau][5]+36/125 \
\[ExponentialE]^((3 \[Tau][0])/10) \[Tau][1]^3 \[Tau][4] \[Tau][5]+(17 \
\[ExponentialE]^(\[Tau][0]/10) \[Tau][1]^4 \[Tau][4] \[Tau][5])/3750+4/5 \
\[ExponentialE]^((17 \[Tau][0])/30) \[Tau][2] \[Tau][4] \[Tau][5]+44/25 \
\[ExponentialE]^((11 \[Tau][0])/30) \[Tau][1] \[Tau][2] \[Tau][4] \
\[Tau][5]+2/5 \[ExponentialE]^(\[Tau][0]/6) \[Tau][1]^2 \[Tau][2] \[Tau][4] \
\[Tau][5]+14/15 \[ExponentialE]^((7 \[Tau][0])/30) \[Tau][2]^2 \[Tau][4] \
\[Tau][5]+2/75 \[ExponentialE]^(\[Tau][0]/30) \[Tau][1] \[Tau][2]^2 \[Tau][4] \
\[Tau][5]+12/125 \[ExponentialE]^((3 \[Tau][0])/10) \[Tau][1] \[Tau][3] \
\[Tau][4] \[Tau][5]+1/125 \[ExponentialE]^(\[Tau][0]/10) \[Tau][1]^2 \
\[Tau][3] \[Tau][4] \[Tau][5]+2/25 \[ExponentialE]^(\[Tau][0]/6) \[Tau][2] \
\[Tau][3] \[Tau][4] \[Tau][5]+(\[ExponentialE]^(\[Tau][0]/10) \[Tau][3]^2 \
\[Tau][4] \[Tau][5])/1250+4/5 \[ExponentialE]^((2 \[Tau][0])/5) \[Tau][4]^2 \
\[Tau][5]+14/25 \[ExponentialE]^(\[Tau][0]/5) \[Tau][1] \[Tau][4]^2 \
\[Tau][5]+2/5 \[ExponentialE]^(\[Tau][0]/15) \[Tau][2] \[Tau][4]^2 \
\[Tau][5]+1/375 \[ExponentialE]^((4 \[Tau][0])/5) \[Tau][5]^2+(9 \
\[ExponentialE]^((2 \[Tau][0])/5) \[Tau][1]^2 \[Tau][5]^2)/3125+(2 \
\[ExponentialE]^(\[Tau][0]/5) \[Tau][1]^3 \[Tau][5]^2)/5625-(\[Tau][1]^4 \
\[Tau][5]^2)/703125+2/375 \[ExponentialE]^((7 \[Tau][0])/15) \[Tau][2] \
\[Tau][5]^2+(4 \[ExponentialE]^((4 \[Tau][0])/15) \[Tau][1] \[Tau][2] \
\[Tau][5]^2)/1875+(2 \[ExponentialE]^(\[Tau][0]/15) \[Tau][1]^2 \[Tau][2] \
\[Tau][5]^2)/9375+1/375 \[ExponentialE]^((2 \[Tau][0])/15) \[Tau][2]^2 \
\[Tau][5]^2+(2 \[ExponentialE]^(\[Tau][0]/5) \[Tau][1] \[Tau][3] \
\[Tau][5]^2)/9375+(\[Tau][1]^2 \[Tau][3] \[Tau][5]^2)/234375-(\[Tau][3]^2 \
\[Tau][5]^2)/468750+(4 \[ExponentialE]^(\[Tau][0]/10) \[Tau][1] \[Tau][4] \
\[Tau][5]^2)/1875+(2 \[ExponentialE]^(\[Tau][0]/5) \[Tau][5]^3)/84375-(2 \
\[Tau][1] \[Tau][5]^3)/2109375-4/15 \[ExponentialE]^((8 \[Tau][0])/15) \
\[Tau][1]^4 \[Tau][6]-1/12 \[ExponentialE]^(\[Tau][0]/3) \[Tau][1]^5 \
\[Tau][6]-(\[ExponentialE]^((2 \[Tau][0])/15) \[Tau][1]^6 \[Tau][6])/1000-3 \
\[ExponentialE]^((3 \[Tau][0])/5) \[Tau][1]^2 \[Tau][2] \[Tau][6]-3 \
\[ExponentialE]^((2 \[Tau][0])/5) \[Tau][1]^3 \[Tau][2] \[Tau][6]-27/100 \
\[ExponentialE]^(\[Tau][0]/5) \[Tau][1]^4 \[Tau][2] \[Tau][6]-5/3 \
\[ExponentialE]^((2 \[Tau][0])/3) \[Tau][2]^2 \[Tau][6]-35/3 \
\[ExponentialE]^((7 \[Tau][0])/15) \[Tau][1] \[Tau][2]^2 \[Tau][6]-14/3 \
\[ExponentialE]^((4 \[Tau][0])/15) \[Tau][1]^2 \[Tau][2]^2 \[Tau][6]-2/45 \
\[ExponentialE]^(\[Tau][0]/15) \[Tau][1]^3 \[Tau][2]^2 \[Tau][6]-10/3 \
\[ExponentialE]^(\[Tau][0]/3) \[Tau][2]^3 \[Tau][6]-5/3 \[ExponentialE]^((2 \
\[Tau][0])/15) \[Tau][1] \[Tau][2]^3 \[Tau][6]-5/324 \[Tau][2]^4 \
\[Tau][6]-2/5 \[ExponentialE]^((8 \[Tau][0])/15) \[Tau][1]^2 \[Tau][3] \
\[Tau][6]-1/6 \[ExponentialE]^(\[Tau][0]/3) \[Tau][1]^3 \[Tau][3] \
\[Tau][6]-(19 \[ExponentialE]^((2 \[Tau][0])/15) \[Tau][1]^4 \[Tau][3] \
\[Tau][6])/3000-\[ExponentialE]^((3 \[Tau][0])/5) \[Tau][2] \[Tau][3] \
\[Tau][6]-\[ExponentialE]^((2 \[Tau][0])/5) \[Tau][1] \[Tau][2] \[Tau][3] \
\[Tau][6]-21/50 \[ExponentialE]^(\[Tau][0]/5) \[Tau][1]^2 \[Tau][2] \[Tau][3] \
\[Tau][6]-\[ExponentialE]^((4 \[Tau][0])/15) \[Tau][2]^2 \[Tau][3] \
\[Tau][6]-1/15 \[ExponentialE]^(\[Tau][0]/15) \[Tau][1] \[Tau][2]^2 \[Tau][3] \
\[Tau][6]-1/20 \[ExponentialE]^(\[Tau][0]/3) \[Tau][1] \[Tau][3]^2 \
\[Tau][6]-1/200 \[ExponentialE]^((2 \[Tau][0])/15) \[Tau][1]^2 \[Tau][3]^2 \
\[Tau][6]-1/100 \[ExponentialE]^(\[Tau][0]/5) \[Tau][2] \[Tau][3]^2 \
\[Tau][6]-(\[ExponentialE]^((2 \[Tau][0])/15) \[Tau][3]^3 \[Tau][6])/1000-10 \
\[ExponentialE]^((19 \[Tau][0])/30) \[Tau][1] \[Tau][4] \[Tau][6]-13 \
\[ExponentialE]^((13 \[Tau][0])/30) \[Tau][1]^2 \[Tau][4] \[Tau][6]-49/15 \
\[ExponentialE]^((7 \[Tau][0])/30) \[Tau][1]^3 \[Tau][4] \[Tau][6]-1/300 \
\[ExponentialE]^(\[Tau][0]/30) \[Tau][1]^4 \[Tau][4] \[Tau][6]-20 \
\[ExponentialE]^(\[Tau][0]/2) \[Tau][2] \[Tau][4] \[Tau][6]-30 \
\[ExponentialE]^((3 \[Tau][0])/10) \[Tau][1] \[Tau][2] \[Tau][4] \[Tau][6]-3 \
\[ExponentialE]^(\[Tau][0]/10) \[Tau][1]^2 \[Tau][2] \[Tau][4] \[Tau][6]-40/3 \
\[ExponentialE]^(\[Tau][0]/6) \[Tau][2]^2 \[Tau][4] \
\[Tau][6]-\[ExponentialE]^((13 \[Tau][0])/30) \[Tau][3] \[Tau][4] \
\[Tau][6]-7/5 \[ExponentialE]^((7 \[Tau][0])/30) \[Tau][1] \[Tau][3] \
\[Tau][4] \[Tau][6]-1/50 \[ExponentialE]^(\[Tau][0]/30) \[Tau][1]^2 \[Tau][3] \
\[Tau][4] \[Tau][6]-\[ExponentialE]^(\[Tau][0]/10) \[Tau][2] \[Tau][3] \
\[Tau][4] \[Tau][6]-1/100 \[ExponentialE]^(\[Tau][0]/30) \[Tau][3]^2 \
\[Tau][4] \[Tau][6]-10 \[ExponentialE]^(\[Tau][0]/3) \[Tau][4]^2 \[Tau][6]-10 \
\[ExponentialE]^((2 \[Tau][0])/15) \[Tau][1] \[Tau][4]^2 \[Tau][6]-2/15 \
\[ExponentialE]^((8 \[Tau][0])/15) \[Tau][1] \[Tau][5] \[Tau][6]-1/15 \
\[ExponentialE]^(\[Tau][0]/3) \[Tau][1]^2 \[Tau][5] \[Tau][6]-1/125 \
\[ExponentialE]^((2 \[Tau][0])/15) \[Tau][1]^3 \[Tau][5] \[Tau][6]-4/25 \
\[ExponentialE]^(\[Tau][0]/5) \[Tau][1] \[Tau][2] \[Tau][5] \[Tau][6]-1/45 \
\[ExponentialE]^(\[Tau][0]/15) \[Tau][2]^2 \[Tau][5] \[Tau][6]-1/75 \
\[ExponentialE]^(\[Tau][0]/3) \[Tau][3] \[Tau][5] \[Tau][6]-1/375 \
\[ExponentialE]^((2 \[Tau][0])/15) \[Tau][1] \[Tau][3] \[Tau][5] \
\[Tau][6]-2/15 \[ExponentialE]^((7 \[Tau][0])/30) \[Tau][4] \[Tau][5] \
\[Tau][6]-2/75 \[ExponentialE]^(\[Tau][0]/30) \[Tau][1] \[Tau][4] \[Tau][5] \
\[Tau][6]+5/6 \[ExponentialE]^((2 \[Tau][0])/3) \[Tau][6]^2+5/6 \
\[ExponentialE]^((7 \[Tau][0])/15) \[Tau][1] \[Tau][6]^2+5/6 \
\[ExponentialE]^((4 \[Tau][0])/15) \[Tau][1]^2 \[Tau][6]^2+1/45 \
\[ExponentialE]^(\[Tau][0]/15) \[Tau][1]^3 \[Tau][6]^2+5/3 \[ExponentialE]^(\
\[Tau][0]/3) \[Tau][2] \[Tau][6]^2+5/6 \[ExponentialE]^((2 \[Tau][0])/15) \
\[Tau][1] \[Tau][2] \[Tau][6]^2-5/108 \[Tau][2]^2 \[Tau][6]^2+1/30 \
\[ExponentialE]^(\[Tau][0]/15) \[Tau][1] \[Tau][3] \[Tau][6]^2+5/3 \
\[ExponentialE]^(\[Tau][0]/6) \[Tau][4] \[Tau][6]^2+1/90 \[ExponentialE]^(\
\[Tau][0]/15) \[Tau][5] \[Tau][6]^2-(5 \[Tau][6]^3)/324+(\[ExponentialE]^((2 \
\[Tau][0])/5) \[Tau][1]^4 \[Tau][7])/25000+(\[ExponentialE]^(\[Tau][0]/5) \
\[Tau][1]^5 \[Tau][7])/25000+(\[Tau][1]^6 \[Tau][7])/18750000+2/625 \
\[ExponentialE]^((4 \[Tau][0])/15) \[Tau][1]^3 \[Tau][2] \[Tau][7]+(\
\[ExponentialE]^(\[Tau][0]/15) \[Tau][1]^4 \[Tau][2] \[Tau][7])/25000+1/50 \
\[ExponentialE]^(\[Tau][0]/3) \[Tau][1] \[Tau][2]^2 \[Tau][7]+3/500 \
\[ExponentialE]^((2 \[Tau][0])/15) \[Tau][1]^2 \[Tau][2]^2 \[Tau][7]+1/50 \
\[ExponentialE]^(\[Tau][0]/5) \[Tau][2]^3 \[Tau][7]+(3 \[ExponentialE]^((2 \
\[Tau][0])/5) \[Tau][1]^2 \[Tau][3] \[Tau][7])/12500+(3 \[ExponentialE]^(\
\[Tau][0]/5) \[Tau][1]^3 \[Tau][3] \[Tau][7])/12500-(\[Tau][1]^4 \[Tau][3] \
\[Tau][7])/1250000+3/625 \[ExponentialE]^((4 \[Tau][0])/15) \[Tau][1] \
\[Tau][2] \[Tau][3] \[Tau][7]+(3 \[ExponentialE]^(\[Tau][0]/15) \[Tau][1]^2 \
\[Tau][2] \[Tau][3] \[Tau][7])/12500+1/500 \[ExponentialE]^((2 \[Tau][0])/15) \
\[Tau][2]^2 \[Tau][3] \[Tau][7]+(3 \[ExponentialE]^((2 \[Tau][0])/5) \
\[Tau][3]^2 \[Tau][7])/25000+(3 \[ExponentialE]^(\[Tau][0]/5) \[Tau][1] \
\[Tau][3]^2 \[Tau][7])/25000+(3 \[Tau][1]^2 \[Tau][3]^2 \[Tau][7])/1250000+(3 \
\[ExponentialE]^(\[Tau][0]/15) \[Tau][2] \[Tau][3]^2 \
\[Tau][7])/25000-(\[Tau][3]^3 \[Tau][7])/1250000+9/250 \[ExponentialE]^((3 \
\[Tau][0])/10) \[Tau][1]^2 \[Tau][4] \[Tau][7]+2/625 \
\[ExponentialE]^(\[Tau][0]/10) \[Tau][1]^3 \[Tau][4] \[Tau][7]+3/25 \
\[ExponentialE]^((11 \[Tau][0])/30) \[Tau][2] \[Tau][4] \[Tau][7]+3/25 \
\[ExponentialE]^(\[Tau][0]/6) \[Tau][1] \[Tau][2] \[Tau][4] \[Tau][7]+1/50 \
\[ExponentialE]^(\[Tau][0]/30) \[Tau][2]^2 \[Tau][4] \[Tau][7]+3/250 \
\[ExponentialE]^((3 \[Tau][0])/10) \[Tau][3] \[Tau][4] \[Tau][7]+3/625 \
\[ExponentialE]^(\[Tau][0]/10) \[Tau][1] \[Tau][3] \[Tau][4] \[Tau][7]+3/25 \
\[ExponentialE]^(\[Tau][0]/5) \[Tau][4]^2 \[Tau][7]+(\[ExponentialE]^((2 \
\[Tau][0])/5) \[Tau][1] \[Tau][5] \
\[Tau][7])/3125+(\[ExponentialE]^(\[Tau][0]/5) \[Tau][1]^2 \[Tau][5] \
\[Tau][7])/3125+(\[Tau][1]^3 \[Tau][5] \[Tau][7])/468750+1/625 \
\[ExponentialE]^((4 \[Tau][0])/15) \[Tau][2] \[Tau][5] \[Tau][7]+(\
\[ExponentialE]^(\[Tau][0]/15) \[Tau][1] \[Tau][2] \[Tau][5] \
\[Tau][7])/3125-(\[Tau][1] \[Tau][3] \[Tau][5] \[Tau][7])/156250+1/625 \
\[ExponentialE]^(\[Tau][0]/10) \[Tau][4] \[Tau][5] \[Tau][7]+(\[Tau][5]^2 \
\[Tau][7])/468750-1/50 \[ExponentialE]^(\[Tau][0]/3) \[Tau][1] \[Tau][6] \
\[Tau][7]-3/500 \[ExponentialE]^((2 \[Tau][0])/15) \[Tau][1]^2 \[Tau][6] \
\[Tau][7]-1/50 \[ExponentialE]^(\[Tau][0]/5) \[Tau][2] \[Tau][6] \
\[Tau][7]-1/500 \[ExponentialE]^((2 \[Tau][0])/15) \[Tau][3] \[Tau][6] \
\[Tau][7]-1/50 \[ExponentialE]^(\[Tau][0]/30) \[Tau][4] \[Tau][6] \
\[Tau][7]+(3 \[ExponentialE]^((2 \[Tau][0])/5) \[Tau][7]^2)/25000+(3 \
\[ExponentialE]^(\[Tau][0]/5) \[Tau][1] \[Tau][7]^2)/25000-(3 \[Tau][1]^2 \
\[Tau][7]^2)/1250000+(3 \[ExponentialE]^(\[Tau][0]/15) \[Tau][2] \
\[Tau][7]^2)/25000+(3 \[Tau][3] \[Tau][7]^2)/1250000+15 \[Tau][4]^2 \
\[Tau][8]+2/125 \[Tau][3] \[Tau][5] \[Tau][8]-10/3 \[Tau][2] \[Tau][6] \
\[Tau][8]+3/125 \[Tau][1] \[Tau][7] \[Tau][8]+\[Tau][0] \[Tau][8]^2 \
/.\[Tau]->t/.{t[0]->t[0]/2, t[1]-> 125/3 t[1], t[2]->-3/10 t[2], t[3]->125/2 \
t[3], t[4]->1/Sqrt[30] t[4]};

(* relabel coordinates to agree with Dubrovin and Zhang *)

Print[\"E_8 EAW prepotential:\"]

F=FE[8] /. {t[8]->1/Sqrt[2] t[1], \
t[7]->t[2],t[6]->t[3],t[5]->t[4],t[4]->t[5],t[3]->t[6],t[2]->t[7],t[1]->t[8],\
t[0]->2t[9]} 

(* identity element *)

id=1;

(*  NB                ! *)

eta[i_,j_]:=D[D[D[F,t[id]],t[i]],t[j]];

met=Table[eta[i,j],{i,1,dim},{j,1,dim}];

invmet=Inverse[met];

c3[i_,j_,k_]:=      Sum[D[D[D[F,t[r]],t[j]],t[k]]                 \
invmet[[r,i]],{r,1,dim}]
c4[i_,j_,k_,l_]:=   Sum[D[D[D[D[F,t[r]],t[j]],t[k]],t[l]]         \
invmet[[r,i]],{r,1,dim}]
c5[i_,j_,k_,l_,m_]:=Sum[D[D[D[D[D[F,t[r]],t[j]],t[k]],t[l]],t[m]] \
invmet[[r,i]],{r,1,dim}]

Print[\"Conjectured form of the G-function:\"]

beta=1/30;

g=-beta/24 t[9]

(* systems of differential equations for the G-function derived by Getzler *)


Print[\"Obstruction calculations: start\"]

ob=Sum[ z[alpha1] z[alpha2] z[alpha3] z[alpha4] (
3 c3[mu,alpha1,alpha2] c3[nu,alpha3,alpha4] D[D[g,t[mu]],t[nu]]-
4 c3[mu,alpha1,alpha2] c3[nu,alpha3,mu] D[D[g,t[alpha4]],t[nu]]-
c3[mu,alpha1,alpha2] c4[nu,alpha3,alpha4,mu] D[g,t[nu]]+
2 c4[mu,alpha1,alpha2,alpha3] c3[nu,alpha4,mu] D[g,t[nu]]+
1/6 c4[mu,alpha1,alpha2,alpha3] c4[nu,alpha4,mu,nu]+
1/24 c5[mu,alpha1,alpha2,alpha3,alpha4] c3[nu,mu,nu]-
1/4 c4[mu,alpha1,alpha2,nu] c4[nu,alpha3,alpha4,mu]
),
{alpha1,1,dim},{alpha2,1,dim},{alpha3,1,dim},
{alpha4,1,dim},{mu,1,dim},{nu,1,dim}];

Print[\"Obstruction calculation: end\"]

Simplify[ob] 



\
\>", "Input",
 CellChangeTimes->{{3.878714870213675*^9, 3.8787148706905203`*^9}, {
   3.8787149281286173`*^9, 3.878714945810926*^9}, {3.8787149795160427`*^9, 
   3.87871498360835*^9}, {3.878715029677144*^9, 3.878715029777512*^9}, {
   3.878715071209195*^9, 3.878715181527854*^9}, 3.87871523631732*^9, {
   3.878715276105307*^9, 3.878715308921772*^9}, {3.878807340401072*^9, 
   3.878807385577619*^9}, {3.878807419319577*^9, 3.878807462976762*^9}, {
   3.878807661136237*^9, 3.8788077319843616`*^9}, {3.8788093106582623`*^9, 
   3.87880931484017*^9}, {3.878809513594036*^9, 3.8788095447092648`*^9}, {
   3.878809766879299*^9, 3.8788098394581947`*^9}, 3.878809903406082*^9, {
   3.878809959055546*^9, 3.878809960663824*^9}, {3.8788100325764837`*^9, 
   3.8788100609494877`*^9}, {3.878811443400524*^9, 3.878811502344975*^9}, 
   3.8788115419225273`*^9, {3.878978758504352*^9, 3.87897881867057*^9}, {
   3.8789819155073957`*^9, 3.8789819309327307`*^9}, {3.878982008683835*^9, 
   3.878982010994588*^9}, {3.879004756827712*^9, 3.879004825101943*^9}, {
   3.8790048804078217`*^9, 3.879004881776327*^9}, {3.879004940014864*^9, 
   3.8790049626291037`*^9}, {3.879007605870777*^9, 3.879007608077137*^9}, {
   3.87905470025012*^9, 3.879054701103628*^9}, {3.879054817389454*^9, 
   3.879054817898587*^9}, {3.879062633319027*^9, 3.8790626405421553`*^9}, {
   3.879078133019492*^9, 3.879078182994464*^9}, {3.945332178946238*^9, 
   3.945332302004818*^9}, 3.945332351182572*^9, {3.945339466686181*^9, 
   3.9453394676375113`*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"68a306cc-19a3-416a-9a74-da91b7d75277"]
},
WindowSize->{1363, 787},
WindowMargins->{{Automatic, 383}, {Automatic, 53}},
FrontEndVersion->"12.3 for Mac OS X ARM (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"5e3dc036-567d-40f6-92b7-06685544bbe0"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 24372, 385, 1128, "Input",ExpressionUUID->"68a306cc-19a3-416a-9a74-da91b7d75277"]
}
]
*)



==> anc/EnDuality.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    126571,       2999]
NotebookOptionsPosition[    117917,       2864]
NotebookOutlinePosition[    118484,       2883]
CellTagsIndexPosition[    118441,       2880]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Dubrovin duality for the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["E", "n"], TraditionalForm]],ExpressionUUID->
  "ea047051-466f-4a52-a846-e514279a735d"],
 " affine Weyl Frobenius manifold"
}], "Title",
 CellChangeTimes->{{3.9435292373683805`*^9, 3.9435292579640207`*^9}, {
  3.9436752380679345`*^9, 
  3.943675238154123*^9}},ExpressionUUID->"75af805e-659e-4108-a3e0-\
ce89c58d9d52"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";", " ", 
  RowBox[{"RANK", "=", "8"}], ";"}]], "Input",
 CellChangeTimes->{{3.943675744904894*^9, 3.943675744967433*^9}, {
  3.9436760953872943`*^9, 3.9436761507814045`*^9}, {3.9436776547785563`*^9, 
  3.9436776555669794`*^9}, {3.943678215294503*^9, 3.9436782160727687`*^9}, {
  3.943678912060581*^9, 3.9436789127805033`*^9}, {3.943679283868963*^9, 
  3.9436792839887085`*^9}, {3.9436793930054874`*^9, 3.943679393066955*^9}, {
  3.9436795449603004`*^9, 3.94367954575593*^9}, {3.9436796503689423`*^9, 
  3.943679650422735*^9}, {3.9436799892706413`*^9, 3.9436799901148577`*^9}, {
  3.9436801738013945`*^9, 3.9436801747957397`*^9}, {3.9436815589190197`*^9, 
  3.9436815597737293`*^9}, {3.943681610346461*^9, 3.94368161114377*^9}, {
  3.94368167561465*^9, 3.943681675663232*^9}, {3.943681834050582*^9, 
  3.9436818354020867`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"cb74bdea-8602-4152-afd6-7df4dadee3d6"],

Cell[CellGroupData[{

Cell["Basic rank-specific setup", "Section",
 CellChangeTimes->{{3.911303950576686*^9, 3.9113039727569265`*^9}, {
  3.9113211942619104`*^9, 3.9113211964576674`*^9}, {3.91138062466162*^9, 
  3.911380625734729*^9}, {3.9113822300564756`*^9, 3.911382231488984*^9}, {
  3.9271165201930585`*^9, 3.927116529571255*^9}, {3.943675261958849*^9, 
  3.943675273192971*^9}},ExpressionUUID->"fbd36c47-2055-4f45-b629-\
0221e46df67b"],

Cell["\<\
The next variable denotes the node corresponding to the highest root (highest \
weight of the adjoint representation).\
\>", "Text",
 CellChangeTimes->{{3.943710347282097*^9, 3.9437103795941796`*^9}, {
  3.9437104480158567`*^9, 
  3.9437104655805564`*^9}},ExpressionUUID->"3a206fb1-34c9-4b6a-a567-\
bc53b3781dd1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AdjNode", "=", 
   RowBox[{"Switch", "[", 
    RowBox[{
    "RANK", ",", "6", ",", "6", ",", "7", ",", "1", ",", "8", ",", "7"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9436758704622264`*^9, 3.94367590032191*^9}, {
  3.94367598970673*^9, 3.9436760311685276`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"c68f2acb-19a7-4014-b195-e9da3812f197"],

Cell[TextData[{
 "We first import the weight systems with highest weight ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Omega]", "1"], TraditionalForm]],ExpressionUUID->
  "ce0a0e07-c623-47f2-bf57-9d39fd8f20e7"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Omega]", 
    RowBox[{"RANK", "-", "1"}]], TraditionalForm]],ExpressionUUID->
  "b06bcfe4-10b8-4b85-bf87-d2ea8c791ac8"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Omega]", "RANK"], TraditionalForm]],ExpressionUUID->
  "203e194a-d125-43c9-829e-47935390913a"],
 " corresponding to the three external nodes in the Dynkin diagram from the \
auxiliary binary files, and compute the ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["n", "th"], " "}], TraditionalForm]],ExpressionUUID->
  "d8fb1f7c-2a98-4b00-a0a8-d32b48ad3242"],
 "virtual power of the associated fundamental traces ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["W", "\[Alpha]"], TraditionalForm]],ExpressionUUID->
  "a45a7b82-ed62-4b56-baec-376dbfbc97af"],
 " as functions of the exponentiated flat coordinates ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Q", "i"], "=", 
    RowBox[{
     SuperscriptBox["e", 
      SubscriptBox["x", "i"]], "."}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "98884277-f4c1-420e-93ab-07e0f8c956a5"]
}], "Text",
 CellChangeTimes->{{3.9435449387798805`*^9, 3.9435449402365522`*^9}, {
  3.9435456814676814`*^9, 3.9435456947902637`*^9}, {3.9435902548056726`*^9, 
  3.9435902949396257`*^9}, {3.9435903281314216`*^9, 3.943590338186679*^9}, {
  3.943710475715807*^9, 3.943710501567253*^9}, {3.943710593014162*^9, 
  3.943710610040394*^9}, {3.943710679294097*^9, 
  3.9437107018278327`*^9}},ExpressionUUID->"456967a7-5e7e-4f0d-a077-\
676882dbef77"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"BasicRep", "[", "i_", "]"}], ":=", 
    RowBox[{"Switch", "[", 
     RowBox[{"i", ",", "1", ",", "1", ",", "2", ",", 
      RowBox[{"RANK", "-", "1"}], ",", "3", ",", "RANK"}], "]"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"br", "=", 
        RowBox[{"BasicRep", "[", "i", "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"w", "[", "br", "]"}], "=", 
        RowBox[{"Partition", "[", 
         RowBox[{
          RowBox[{"BinaryReadList", "[", 
           RowBox[{
            RowBox[{"\"\<W\>\"", "<>", 
             RowBox[{"ToString", "[", "br", "]"}], "<>", "\"\<_E\>\"", "<>", 
             RowBox[{"ToString", "[", "RANK", "]"}], "<>", "\"\<.bin\>\""}], 
            ",", " ", "\"\<Integer16\>\""}], "]"}], ",", 
          RowBox[{"RANK", "+", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Wbas", "[", 
         RowBox[{"br", ",", "n_"}], "]"}], "=", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"w", "[", "br", "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}], 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "[", "j", "]"}], "^", 
              RowBox[{"(", 
               RowBox[{"n", " ", 
                RowBox[{
                 RowBox[{
                  RowBox[{"w", "[", "br", "]"}], "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "[", 
                 RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", "RANK"}], "}"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"w", "[", "br", "]"}], "]"}]}], "}"}]}], "]"}]}], 
       ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9435296035443616`*^9, 3.9435296092289667`*^9}, {
  3.943544731777628*^9, 3.9435448008268375`*^9}, {3.94354483989892*^9, 
  3.943544847250905*^9}, {3.9435449424671717`*^9, 3.9435449954426165`*^9}, {
  3.943545450115239*^9, 3.943545527335598*^9}, {3.9435456615671415`*^9, 
  3.9435456617767887`*^9}, {3.9435460298480687`*^9, 3.9435460746709347`*^9}, {
  3.943546340895955*^9, 3.9435463584708405`*^9}, {3.9435465224424143`*^9, 
  3.9435465227905374`*^9}, {3.943590951437281*^9, 3.943590960457595*^9}, {
  3.943591138342152*^9, 3.9435911395466723`*^9}, {3.943591181324071*^9, 
  3.9435911920116525`*^9}, {3.9436753131602135`*^9, 3.943675325582814*^9}, {
  3.9436753738859253`*^9, 3.9436755035090866`*^9}, {3.9436757609445887`*^9, 
  3.9436757631342587`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"869e2e65-977a-409e-9895-e11b95c0b888"],

Cell["\<\
Extracting the positive roots from the adjoint weight system.\
\>", "Text",
 CellChangeTimes->{{3.9435452685340447`*^9, 
  3.9435452774548583`*^9}},ExpressionUUID->"5734448c-f68b-4a9e-a2c9-\
e768bf1c7631"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PR", "=", 
   RowBox[{
    RowBox[{"Delete", "[", 
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"Take", "[", 
        RowBox[{
         RowBox[{"w", "[", "AdjNode", "]"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"w", "[", "AdjNode", "]"}], "]"}], "-", "1"}], ")"}], 
          "/", "2"}]}], "]"}], "]"}], ",", 
      RowBox[{"-", "1"}]}], "]"}], "//", "Transpose"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.94354517700377*^9, 3.9435452813719625`*^9}, {
  3.943676039318736*^9, 3.9436760715715213`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"d29d78d5-ebbe-4dba-a1e9-fcca0d70f7c9"],

Cell["The discriminant function.", "Text",
 CellChangeTimes->{{3.9435457050976477`*^9, 3.9435457086975565`*^9}, {
  3.9437105359635334`*^9, 
  3.9437105373196735`*^9}},ExpressionUUID->"fafcc761-3d46-4556-ac53-\
1a9a9b01f47d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]", "=", " ", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"x", "[", "i", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "RANK"}], "}"}]}], "]"}], "]"}], 
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{"1", "-", 
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"PR", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}], 
            RowBox[{"x", "[", "j", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "RANK"}], "}"}]}], "]"}]}], "]"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "PR", "]"}]}], "}"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{3.9061294283925056`*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"086c35dd-6306-4d77-8d94-b2c70a726837"],

Cell[TextData[{
 "The following variable assignments express the fundamental characters ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["W", "i"], TraditionalForm]],ExpressionUUID->
  "9ffdf66f-acb4-4e67-8069-b5178101cac0"],
 " in terms of virtual powers of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["W", "\[Alpha]"], TraditionalForm]],ExpressionUUID->
  "a2f579df-49e9-4554-b20b-72d4ba4f7237"],
 ", \[Alpha]=1,7,8. "
}], "Text",
 CellChangeTimes->{{3.943545934436372*^9, 3.9435459531786623`*^9}, {
  3.9435464311489096`*^9, 3.94354650260825*^9}, {3.943600248557619*^9, 
  3.943600272221489*^9}, {3.9437106006175756`*^9, 
  3.9437106202612658`*^9}},ExpressionUUID->"6c5cacc3-c1dc-42e2-beab-\
dd8af8102b55"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"W", "[", "0", "]"}], "=", 
   RowBox[{
    RowBox[{"Q", "[", "0", "]"}], "^", 
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"Switch", "[", 
    RowBox[{
    "RANK", ",", "\[IndentingNewLine]", "6", ",", " ", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"W", "[", "1", "]"}], "=", 
       RowBox[{"Wbas", "[", 
        RowBox[{"1", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"W", "[", "2", "]"}], "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], 
         RowBox[{
          RowBox[{"Wbas", "[", 
           RowBox[{"1", ",", "1"}], "]"}], "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"Wbas", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"W", "[", "3", "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "6"}], 
         RowBox[{
          RowBox[{"Wbas", "[", 
           RowBox[{"1", ",", "1"}], "]"}], "^", "3"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"Wbas", "[", 
          RowBox[{"1", ",", "1"}], "]"}], " ", 
         RowBox[{"Wbas", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"1", "/", "3"}], " ", 
         RowBox[{"Wbas", "[", 
          RowBox[{"1", ",", "3"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"W", "[", "4", "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], 
         RowBox[{
          RowBox[{"Wbas", "[", 
           RowBox[{"5", ",", "1"}], "]"}], "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"Wbas", "[", 
          RowBox[{"5", ",", "2"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"W", "[", "5", "]"}], "=", 
       RowBox[{"Wbas", "[", 
        RowBox[{"5", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"W", "[", "6", "]"}], "=", 
       RowBox[{"Wbas", "[", 
        RowBox[{"6", ",", "1"}], "]"}]}], ";"}], ",", "\[IndentingNewLine]", 
     " ", "7", ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"W", "[", "1", "]"}], "=", 
       RowBox[{"Wbas", "[", 
        RowBox[{"1", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"W", "[", "2", "]"}], "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], 
         RowBox[{
          RowBox[{"Wbas", "[", 
           RowBox[{"1", ",", "1"}], "]"}], "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"Wbas", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], "-", 
        RowBox[{"W", "[", "1", "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"W", "[", "3", "]"}], "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "24"}], 
         RowBox[{
          RowBox[{"Wbas", "[", 
           RowBox[{"6", ",", "1"}], "]"}], "^", "4"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "4"}], " ", 
         RowBox[{
          RowBox[{"Wbas", "[", 
           RowBox[{"6", ",", "1"}], "]"}], "^", "2"}], " ", 
         RowBox[{"Wbas", "[", 
          RowBox[{"6", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"1", "/", "3"}], " ", 
         RowBox[{"Wbas", "[", 
          RowBox[{"6", ",", "3"}], "]"}], " ", 
         RowBox[{"Wbas", "[", 
          RowBox[{"6", ",", "1"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"1", "/", "8"}], " ", 
         RowBox[{
          RowBox[{"Wbas", "[", 
           RowBox[{"6", ",", "2"}], "]"}], "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "4"}], " ", 
         RowBox[{"Wbas", "[", 
          RowBox[{"6", ",", "4"}], "]"}]}], "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "2"}], 
           RowBox[{
            RowBox[{"Wbas", "[", 
             RowBox[{"6", ",", "1"}], "]"}], "^", "2"}]}], "-", 
          RowBox[{
           RowBox[{"1", "/", "2"}], " ", 
           RowBox[{"Wbas", "[", 
            RowBox[{"6", ",", "2"}], "]"}]}]}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"W", "[", "4", "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "6"}], 
         RowBox[{
          RowBox[{"Wbas", "[", 
           RowBox[{"6", ",", "1"}], "]"}], "^", "3"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"Wbas", "[", 
          RowBox[{"6", ",", "1"}], "]"}], " ", 
         RowBox[{"Wbas", "[", 
          RowBox[{"6", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"1", "/", "3"}], " ", 
         RowBox[{"Wbas", "[", 
          RowBox[{"6", ",", "3"}], "]"}]}], "-", 
        RowBox[{"W", "[", "6", "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"W", "[", "5", "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], 
         RowBox[{
          RowBox[{"Wbas", "[", 
           RowBox[{"6", ",", "1"}], "]"}], "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"Wbas", "[", 
          RowBox[{"6", ",", "2"}], "]"}]}], "-", "1"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"W", "[", "6", "]"}], "=", 
       RowBox[{"Wbas", "[", 
        RowBox[{"6", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"W", "[", "7", "]"}], "=", 
       RowBox[{"Wbas", "[", 
        RowBox[{"7", ",", "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", ",", 
     "8", ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"W", "[", "1", "]"}], "=", 
       RowBox[{"Wbas", "[", 
        RowBox[{"1", ",", "1"}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"W", "[", "2", "]"}], "=", 
       RowBox[{
        RowBox[{"Wbas", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Wbas", "[", 
             RowBox[{"1", ",", "1"}], "]"}], "2"], "-", 
           RowBox[{"Wbas", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"Wbas", "[", 
          RowBox[{"1", ",", "1"}], "]"}], " ", 
         RowBox[{"Wbas", "[", 
          RowBox[{"7", ",", "1"}], "]"}]}], "+", 
        RowBox[{"Wbas", "[", 
         RowBox[{"8", ",", "1"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"W", "[", "3", "]"}], "=", 
       RowBox[{
        FractionBox["1", "120"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "20"}], " ", 
           SuperscriptBox[
            RowBox[{"Wbas", "[", 
             RowBox[{"7", ",", "1"}], "]"}], "4"]}], "+", 
          SuperscriptBox[
           RowBox[{"Wbas", "[", 
            RowBox[{"7", ",", "1"}], "]"}], "5"], "-", 
          RowBox[{"10", " ", 
           SuperscriptBox[
            RowBox[{"Wbas", "[", 
             RowBox[{"7", ",", "1"}], "]"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "12"}], "+", 
             RowBox[{"Wbas", "[", 
              RowBox[{"7", ",", "2"}], "]"}]}], ")"}]}], "-", 
          RowBox[{"20", " ", 
           RowBox[{"Wbas", "[", 
            RowBox[{"7", ",", "2"}], "]"}], " ", 
           RowBox[{"Wbas", "[", 
            RowBox[{"7", ",", "3"}], "]"}]}], "+", 
          RowBox[{"20", " ", 
           SuperscriptBox[
            RowBox[{"Wbas", "[", 
             RowBox[{"7", ",", "1"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "12"}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"Wbas", "[", 
               RowBox[{"7", ",", "2"}], "]"}]}], "+", 
             RowBox[{"Wbas", "[", 
              RowBox[{"7", ",", "3"}], "]"}]}], ")"}]}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"Wbas", "[", 
            RowBox[{"7", ",", "1"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"24", "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                RowBox[{"Wbas", "[", 
                 RowBox[{"7", ",", "2"}], "]"}]}], ")"}], " ", 
              RowBox[{"Wbas", "[", 
               RowBox[{"7", ",", "2"}], "]"}]}], "-", 
             RowBox[{"8", " ", 
              RowBox[{"Wbas", "[", 
               RowBox[{"7", ",", "3"}], "]"}]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"Wbas", "[", 
               RowBox[{"7", ",", "4"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"24", " ", 
           RowBox[{"Wbas", "[", 
            RowBox[{"7", ",", "5"}], "]"}]}]}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"W", "[", "4", "]"}], "=", 
       RowBox[{
        FractionBox["1", "24"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "12"}], " ", 
           SuperscriptBox[
            RowBox[{"Wbas", "[", 
             RowBox[{"7", ",", "1"}], "]"}], "3"]}], "+", 
          SuperscriptBox[
           RowBox[{"Wbas", "[", 
            RowBox[{"7", ",", "1"}], "]"}], "4"], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{"Wbas", "[", 
             RowBox[{"7", ",", "1"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", 
             RowBox[{"Wbas", "[", 
              RowBox[{"7", ",", "2"}], "]"}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"Wbas", "[", 
              RowBox[{"7", ",", "2"}], "]"}]}], ")"}], " ", 
           RowBox[{"Wbas", "[", 
            RowBox[{"7", ",", "2"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"Wbas", "[", 
            RowBox[{"7", ",", "1"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"Wbas", "[", 
               RowBox[{"7", ",", "2"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"Wbas", "[", 
               RowBox[{"7", ",", "3"}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"Wbas", "[", 
            RowBox[{"7", ",", "4"}], "]"}]}]}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"W", "[", "5", "]"}], "=", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Wbas", "[", 
            RowBox[{"7", ",", "1"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6"}], "+", 
                RowBox[{"Wbas", "[", 
                 RowBox[{"7", ",", "1"}], "]"}]}], ")"}], " ", 
              RowBox[{"Wbas", "[", 
               RowBox[{"7", ",", "1"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"Wbas", "[", 
               RowBox[{"7", ",", "2"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Wbas", "[", 
            RowBox[{"7", ",", "3"}], "]"}]}]}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"W", "[", "6", "]"}], "=", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"Wbas", "[", 
              RowBox[{"7", ",", "1"}], "]"}]}], ")"}], " ", 
           RowBox[{"Wbas", "[", 
            RowBox[{"7", ",", "1"}], "]"}]}], "-", 
          RowBox[{"Wbas", "[", 
           RowBox[{"7", ",", "2"}], "]"}]}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"W", "[", "7", "]"}], "=", 
       RowBox[{"Wbas", "[", 
        RowBox[{"7", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"W", "[", "8", "]"}], "=", 
       RowBox[{"Wbas", "[", 
        RowBox[{"8", ",", "1"}], "]"}]}], ";"}]}], " ", "\[IndentingNewLine]",
     "]"}], ";"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "Wbas", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9435465049039125`*^9, 3.94354656510983*^9}, {
   3.9435465968661137`*^9, 3.9435466660482626`*^9}, {3.9435909675289035`*^9, 
   3.943590968917979*^9}, {3.9435910236922092`*^9, 3.9435910264756136`*^9}, {
   3.943596606198997*^9, 3.9435966743619595`*^9}, {3.9435968931571784`*^9, 
   3.943596893587883*^9}, 3.9435969718347206`*^9, {3.9435970477053986`*^9, 
   3.9435970511164603`*^9}, {3.943676210285777*^9, 3.943676297639763*^9}, {
   3.943676330740033*^9, 3.9436763497964697`*^9}, {3.943676469037429*^9, 
   3.943676496942497*^9}, {3.943677672492238*^9, 3.9436776854509544`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"bd3fb8fc-1a1c-43f1-975a-71b4736a9140"],

Cell[TextData[{
 "The entries of the next array are the flat coordinates ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["t", "A"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "cfe3a739-a2fa-4898-89fa-8c4b0197e55b"],
 ", expressed as functions of the fundamental characters ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["W", "\[Alpha]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "41693d8c-376f-4985-ba76-dc78e906f821"],
 "."
}], "Text",
 CellChangeTimes->{{3.9435503173670416`*^9, 3.943550334911295*^9}, {
  3.94371054830682*^9, 
  3.943710583556708*^9}},ExpressionUUID->"e38ba878-f515-49ac-bc02-\
c73773dcde8a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tt", "=", 
   RowBox[{"Switch", "[", 
    RowBox[{"RANK", ",", "\[IndentingNewLine]", "6", ",", " ", 
     RowBox[{
      RowBox[{"Casimir", "=", "6"}], ";", "\[IndentingNewLine]", 
      RowBox[{"{", " ", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"W", "[", "0", "]"}], "^", 
          RowBox[{"(", 
           FractionBox["1", "3"], ")"}]}], " ", 
         RowBox[{"W", "[", "1", "]"}]}], ",", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"W", "[", "0", "]"}], "^", 
          RowBox[{"(", 
           FractionBox["2", "3"], ")"}]}], 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"W", "[", "1", "]"}], "^", "2"}], " ", "-", " ", 
           RowBox[{"6", " ", 
            RowBox[{"W", "[", "2", "]"}]}], " ", "-", " ", 
           RowBox[{"12", " ", 
            RowBox[{"W", "[", "5", "]"}]}]}], ")"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"W", "[", "0", "]"}], 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"W", "[", "1", "]"}], 
            RowBox[{"W", "[", "5", "]"}]}], " ", "+", " ", 
           RowBox[{"3", " ", 
            RowBox[{"W", "[", "6", "]"}]}], "  ", "+", " ", 
           RowBox[{"W", "[", "3", "]"}], "+", " ", "3"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"W", "[", "0", "]"}], "^", 
          RowBox[{"(", 
           FractionBox["2", "3"], ")"}]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", " ", 
            RowBox[{
             RowBox[{"W", "[", "5", "]"}], "^", "2"}]}], " ", "+", " ", 
           RowBox[{"6", " ", 
            RowBox[{"W", "[", "4", "]"}]}], " ", "+", " ", 
           RowBox[{"12", " ", 
            RowBox[{"W", "[", "1", "]"}]}]}], ")"}]}], ",", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"W", "[", "0", "]"}], "^", 
          RowBox[{"(", 
           FractionBox["1", "3"], ")"}]}], " ", 
         RowBox[{"W", "[", "5", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"W", "[", "0", "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"W", "[", "6", "]"}], "+", "2"}], ")"}]}], ",", " ", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"W", "[", "0", "]"}], "]"}], "/", "Casimir"}]}], "}"}]}], 
     "\[IndentingNewLine]", ",", "7", ",", " ", 
     RowBox[{
      RowBox[{"Casimir", "=", "12"}], ";", "\[IndentingNewLine]", 
      RowBox[{"{", " ", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"W", "[", "0", "]"}], "^", 
          RowBox[{"(", 
           FractionBox["1", "3"], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"W", "[", "1", "]"}], "+", "2"}], ")"}]}], ",", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"W", "[", "0", "]"}], "^", 
          RowBox[{"(", 
           FractionBox["2", "3"], ")"}]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", " ", 
            RowBox[{
             RowBox[{"W", "[", "1", "]"}], "^", "2"}]}], " ", "+", " ", 
           RowBox[{"26", " ", 
            RowBox[{"W", "[", "1", "]"}]}], " ", "+", " ", 
           RowBox[{"6", " ", 
            RowBox[{"W", "[", "2", "]"}]}], " ", "+", " ", 
           RowBox[{"12", " ", 
            RowBox[{"W", "[", "5", "]"}]}], " ", "+", " ", "26"}], ")"}]}], 
        ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"W", "[", "0", "]"}], 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{
             RowBox[{"W", "[", "1", "]"}], "^", "2"}]}], " ", "+", " ", 
           RowBox[{"2", " ", 
            RowBox[{"W", "[", "1", "]"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"W", "[", "5", "]"}], "+", "8"}], ")"}]}], " ", "+", 
           " ", 
           RowBox[{"3", " ", 
            RowBox[{
             RowBox[{"W", "[", "6", "]"}], "^", "2"}]}], " ", "+", " ", 
           RowBox[{"3", " ", 
            RowBox[{"W", "[", "6", "]"}], " ", 
            RowBox[{"W", "[", "7", "]"}]}], " ", "+", " ", 
           RowBox[{"2", 
            RowBox[{"W", "[", "2", "]"}]}], " ", "+", " ", 
           RowBox[{"W", "[", "3", "]"}], " ", "+", " ", 
           RowBox[{"7", " ", 
            RowBox[{"W", "[", "5", "]"}]}], " ", "+", " ", "14"}], ")"}]}], 
        ",", "\[IndentingNewLine]", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"W", "[", "0", "]"}], "^", 
          RowBox[{"(", 
           FractionBox["3", "4"], ")"}]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            RowBox[{
             RowBox[{"W", "[", "6", "]"}], "^", "3"}]}], " ", "+", " ", 
           RowBox[{"24", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", 
               RowBox[{"W", "[", "1", "]"}]}], " ", "-", " ", 
              RowBox[{"W", "[", "5", "]"}], " ", "+", " ", "21"}], ")"}], 
            RowBox[{"W", "[", "6", "]"}]}], " ", "+", " ", 
           RowBox[{"96", " ", 
            RowBox[{"W", "[", "4", "]"}]}], " ", "+", " ", 
           RowBox[{"288", " ", 
            RowBox[{"W", "[", "7", "]"}]}]}], ")"}]}], ",", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"W", "[", "0", "]"}], "^", 
          RowBox[{"(", 
           FractionBox["1", "2"], ")"}]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"W", "[", "6", "]"}], "^", "2"}]}], " ", "+", " ", 
           RowBox[{"8", " ", 
            RowBox[{"W", "[", "1", "]"}]}], " ", "+", " ", 
           RowBox[{"4", " ", 
            RowBox[{"W", "[", "5", "]"}]}], " ", "+", " ", "12"}], ")"}]}], 
        ",", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"W", "[", "0", "]"}], "^", 
          RowBox[{"(", 
           FractionBox["1", "4"], ")"}]}], 
         RowBox[{"W", "[", "6", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"W", "[", "0", "]"}], "^", 
          RowBox[{"(", 
           FractionBox["1", "2"], ")"}]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"W", "[", "6", "]"}]}], " ", "+", " ", 
           RowBox[{"W", "[", "7", "]"}]}], ")"}]}], ",", "  ", 
        FractionBox[
         RowBox[{"Log", "[", 
          RowBox[{"W", "[", "0", "]"}], "]"}], "Casimir"]}], "}"}]}], 
     "\[IndentingNewLine]", ",", "8", ",", 
     RowBox[{
      RowBox[{"Casimir", "=", "30"}], ";", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"W", "[", "0", "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "3"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"W", "[", "1", "]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"W", "[", "7", "]"}]}]}], ")"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"W", "[", "0", "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"2", "/", "3"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "129"}], "+", 
           SuperscriptBox[
            RowBox[{"W", "[", "1", "]"}], "2"], "-", 
           RowBox[{"6", " ", 
            RowBox[{"W", "[", "2", "]"}]}], "-", 
           RowBox[{"12", " ", 
            RowBox[{"W", "[", "5", "]"}]}], "-", 
           RowBox[{"48", " ", 
            RowBox[{"W", "[", "6", "]"}]}], "-", 
           RowBox[{"180", " ", 
            RowBox[{"W", "[", "7", "]"}]}], "-", 
           RowBox[{"26", " ", 
            SuperscriptBox[
             RowBox[{"W", "[", "7", "]"}], "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"W", "[", "1", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"57", "+", 
              RowBox[{"13", " ", 
               RowBox[{"W", "[", "7", "]"}]}]}], ")"}]}], "-", 
           RowBox[{"30", " ", 
            RowBox[{"W", "[", "8", "]"}]}]}], ")"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"W", "[", "0", "]"}], 
         RowBox[{"(", 
          RowBox[{"259", "+", 
           RowBox[{"W", "[", "3", "]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"W", "[", "4", "]"}]}], "+", 
           RowBox[{"23", " ", 
            RowBox[{"W", "[", "5", "]"}]}], "+", 
           RowBox[{"108", " ", 
            RowBox[{"W", "[", "6", "]"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"W", "[", "6", "]"}], "2"]}], "+", 
           RowBox[{"499", " ", 
            RowBox[{"W", "[", "7", "]"}]}], "+", 
           RowBox[{"7", " ", 
            RowBox[{"W", "[", "5", "]"}], " ", 
            RowBox[{"W", "[", "7", "]"}]}], "+", 
           RowBox[{"65", " ", 
            RowBox[{"W", "[", "6", "]"}], " ", 
            RowBox[{"W", "[", "7", "]"}]}], "+", 
           RowBox[{"233", " ", 
            SuperscriptBox[
             RowBox[{"W", "[", "7", "]"}], "2"]}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox[
             RowBox[{"W", "[", "7", "]"}], "3"]}], "+", 
           RowBox[{
            RowBox[{"W", "[", "2", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{"2", " ", 
               RowBox[{"W", "[", "7", "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"W", "[", "1", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"44", "+", 
              RowBox[{"3", " ", 
               RowBox[{"W", "[", "7", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"65", " ", 
            RowBox[{"W", "[", "8", "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"W", "[", "6", "]"}], " ", 
            RowBox[{"W", "[", "8", "]"}]}], "+", 
           RowBox[{"35", " ", 
            RowBox[{"W", "[", "7", "]"}], " ", 
            RowBox[{"W", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"W", "[", "1", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"287", "+", 
              RowBox[{"2", " ", 
               RowBox[{"W", "[", "5", "]"}]}], "+", 
              RowBox[{"29", " ", 
               RowBox[{"W", "[", "6", "]"}]}], "+", 
              RowBox[{"238", " ", 
               RowBox[{"W", "[", "7", "]"}]}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox[
                RowBox[{"W", "[", "7", "]"}], "2"]}], "+", 
              RowBox[{"11", " ", 
               RowBox[{"W", "[", "8", "]"}]}]}], ")"}]}]}], ")"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"W", "[", "0", "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"4", "/", "5"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{"28374", "+", 
           RowBox[{"1300", " ", 
            SuperscriptBox[
             RowBox[{"W", "[", "1", "]"}], "2"]}], "+", 
           RowBox[{"1000", " ", 
            RowBox[{"W", "[", "2", "]"}]}], "+", 
           RowBox[{"500", " ", 
            RowBox[{"W", "[", "4", "]"}]}], "+", 
           RowBox[{"2800", " ", 
            RowBox[{"W", "[", "5", "]"}]}], "+", 
           RowBox[{"10740", " ", 
            RowBox[{"W", "[", "6", "]"}]}], "-", 
           RowBox[{"50", " ", 
            SuperscriptBox[
             RowBox[{"W", "[", "6", "]"}], "2"]}], "+", 
           RowBox[{"45448", " ", 
            RowBox[{"W", "[", "7", "]"}]}], "-", 
           RowBox[{"100", " ", 
            RowBox[{"W", "[", "5", "]"}], " ", 
            RowBox[{"W", "[", "7", "]"}]}], "+", 
           RowBox[{"2240", " ", 
            RowBox[{"W", "[", "6", "]"}], " ", 
            RowBox[{"W", "[", "7", "]"}]}], "+", 
           RowBox[{"12686", " ", 
            SuperscriptBox[
             RowBox[{"W", "[", "7", "]"}], "2"]}], "+", 
           RowBox[{"60", " ", 
            RowBox[{"W", "[", "6", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"W", "[", "7", "]"}], "2"]}], "-", 
           RowBox[{"88", " ", 
            SuperscriptBox[
             RowBox[{"W", "[", "7", "]"}], "3"]}], "-", 
           RowBox[{"11", " ", 
            SuperscriptBox[
             RowBox[{"W", "[", "7", "]"}], "4"]}], "+", 
           RowBox[{"40", " ", 
            RowBox[{"W", "[", "1", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"697", "+", 
              RowBox[{"20", " ", 
               RowBox[{"W", "[", "6", "]"}]}], "+", 
              RowBox[{"307", " ", 
               RowBox[{"W", "[", "7", "]"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"W", "[", "7", "]"}], "2"]}]}], ")"}]}], "+", 
           RowBox[{"7400", " ", 
            RowBox[{"W", "[", "8", "]"}]}], "+", 
           RowBox[{"1200", " ", 
            RowBox[{"W", "[", "7", "]"}], " ", 
            RowBox[{"W", "[", "8", "]"}]}]}], ")"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"W", "[", "0", "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"3", "/", "5"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{"1031", "+", 
           RowBox[{"75", " ", 
            RowBox[{"W", "[", "5", "]"}]}], "+", 
           RowBox[{"315", " ", 
            RowBox[{"W", "[", "6", "]"}]}], "+", 
           RowBox[{"1284", " ", 
            RowBox[{"W", "[", "7", "]"}]}], "-", 
           RowBox[{"30", " ", 
            RowBox[{"W", "[", "6", "]"}], " ", 
            RowBox[{"W", "[", "7", "]"}]}], "+", 
           RowBox[{"117", " ", 
            SuperscriptBox[
             RowBox[{"W", "[", "7", "]"}], "2"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox[
             RowBox[{"W", "[", "7", "]"}], "3"]}], "+", 
           RowBox[{"45", " ", 
            RowBox[{"W", "[", "1", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"19", "+", 
              RowBox[{"2", " ", 
               RowBox[{"W", "[", "7", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"225", " ", 
            RowBox[{"W", "[", "8", "]"}]}]}], ")"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"W", "[", "0", "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"2", "/", "5"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{"38", "+", 
           RowBox[{"20", " ", 
            RowBox[{"W", "[", "1", "]"}]}], "+", 
           RowBox[{"10", " ", 
            RowBox[{"W", "[", "6", "]"}]}], "+", 
           RowBox[{"38", " ", 
            RowBox[{"W", "[", "7", "]"}]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"W", "[", "7", "]"}], "2"]}]}], ")"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"W", "[", "0", "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "5"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"W", "[", "7", "]"}]}], ")"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"W", "[", "0", "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"5", " ", 
            RowBox[{"W", "[", "1", "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"W", "[", "6", "]"}]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"W", "[", "7", "]"}]}], "+", 
           RowBox[{"W", "[", "8", "]"}]}], ")"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"W", "[", "0", "]"}], "]"}], "/", "Casimir"}]}], "}"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9436765030129356`*^9, 3.943676520521324*^9}, {
  3.94367659025848*^9, 3.9436766003338423`*^9}, {3.9436766752383537`*^9, 
  3.943676701825059*^9}, {3.9436774879852467`*^9, 3.9436775023810167`*^9}, {
  3.943677539705299*^9, 3.9436775731727734`*^9}, {3.943678057155699*^9, 
  3.943678188621764*^9}, {3.9436791874011517`*^9, 3.9436791898707175`*^9}, {
  3.943679316523147*^9, 3.943679326319059*^9}, {3.943679375249296*^9, 
  3.9436793772023277`*^9}, {3.9436799618078413`*^9, 3.9436799707359*^9}, {
  3.943680415975653*^9, 3.943680419173075*^9}, {3.943681281997109*^9, 
  3.943681284761812*^9}, {3.9436814503293486`*^9, 3.943681451292861*^9}, {
  3.943681597670888*^9, 3.943681603101955*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"d32aa724-9d24-4007-b4db-d8cdb5ec71f6"],

Cell[TextData[{
 "The Cartan matrix of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["E", "n"], TraditionalForm]],ExpressionUUID->
  "8ffe8cf4-f3f3-4362-a0fd-67655ec97b73"],
 ":"
}], "Text",
 CellChangeTimes->{{3.94367735307003*^9, 
  3.943677359426429*^9}},ExpressionUUID->"e28deca0-bef8-4457-8f81-\
bb529a3fc80a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cartan", "=", 
   RowBox[{"Switch", "[", 
    RowBox[{"RANK", ",", "\[IndentingNewLine]", "6", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "2", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "2", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "2", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "2"}], "}"}]}], "}"}], 
     ",", "\[IndentingNewLine]", "7", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "2", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "2", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "2", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "2", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "2"}], 
        "}"}]}], "}"}], ",", "\[IndentingNewLine]", "8", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "2", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "2", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "2", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "2", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "2", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "2"}], "}"}]}], "}"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.943677361330785*^9, 3.943677391743966*^9}, {
  3.94367897635524*^9, 3.9436789820145545`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"7a130863-7768-4272-98c6-d111b0e2742e"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "3-point functions for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["M", "AW"], TraditionalForm]],ExpressionUUID->
  "3f69ffd9-2bde-4d9c-9449-82565bc1ba5b"]
}], "Section",
 CellChangeTimes->{{3.911303923282831*^9, 3.9113039260611715`*^9}, {
  3.9435469188591785`*^9, 3.943546925846933*^9}, {3.9436002976418867`*^9, 
  3.943600329605277*^9}},ExpressionUUID->"9c468157-e565-48c7-a3c6-\
c92c1bb58ab6"],

Cell["The extended affine Weyl prepotential.", "Text",
 CellChangeTimes->{{3.943546832352457*^9, 
  3.9435468390373626`*^9}},ExpressionUUID->"2d81318c-3a17-48dc-8be0-\
8be93445c5fc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FAW", "=", "  ", 
   RowBox[{"Import", "[", 
    RowBox[{"\"\<FAWE\>\"", "<>", 
     RowBox[{"ToString", "[", "RANK", "]"}], "<>", "\"\<.m\>\""}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9436093525436335`*^9, 3.943609361817606*^9}, {
   3.9436767522089057`*^9, 3.9436767614925327`*^9}, {3.9436793882624063`*^9, 
   3.9436793886067905`*^9}, {3.9436796045626974`*^9, 
   3.9436796048904557`*^9}, {3.9436803772116547`*^9, 3.9436803820632143`*^9}, 
   3.94368127427201*^9},
 CellLabel->"In[44]:=",ExpressionUUID->"fd872096-7f38-4ca2-9c21-b8377e33273a"],

Cell[TextData[{
 "The 3-point functions ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "ABC"], TraditionalForm]],ExpressionUUID->
  "6feb3456-8781-4e84-bc27-8fabafbcb984"],
 " in flat coordinates."
}], "Text",
 CellChangeTimes->{{3.9436004078167005`*^9, 
  3.9436004193028736`*^9}},ExpressionUUID->"30911128-9672-439f-913e-\
34d9f25b528a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cAW", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"FAW", ",", 
           RowBox[{"t", "[", "i", "]"}]}], "]"}], ",", 
         RowBox[{"t", "[", "j", "]"}]}], "]"}], ",", 
       RowBox[{"t", "[", "k", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"RANK", "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"RANK", "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"RANK", "+", "1"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9000619455504227`*^9, 3.9000619460240593`*^9}, 
   3.900495526843817*^9, 3.9113029896574135`*^9, {3.9113034135593333`*^9, 
   3.911303433309978*^9}, {3.9113037447670975`*^9, 3.9113037487627354`*^9}, {
   3.9113783167372723`*^9, 3.9113783171365232`*^9}, {3.9435468796802373`*^9, 
   3.9435468814374084`*^9}, {3.9435510327476683`*^9, 
   3.9435510608010397`*^9}, {3.9435905060902615`*^9, 
   3.9435905171057415`*^9}, {3.9436005082820144`*^9, 3.9436005083468313`*^9}, 
   3.943674148932851*^9},
 CellLabel->"In[45]:=",ExpressionUUID->"7bd73f3d-3d48-4142-8a2f-a0b59c294dd4"],

Cell[TextData[{
 "The pairing ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Eta]", "AW"], " "}], TraditionalForm]],ExpressionUUID->
  "e149ecba-d57c-4649-a5a0-e1bcc1f165ee"],
 "in flat coordinates."
}], "Text",
 CellChangeTimes->{{3.9436004078167005`*^9, 3.943600457913331*^9}, {
  3.9437106603167486`*^9, 
  3.943710660569849*^9}},ExpressionUUID->"3b89f98b-ff00-47ce-82b0-\
295d085eeee9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"etaAW", " ", "=", " ", 
  RowBox[{"cAW", "[", 
   RowBox[{"[", "3", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9000521604711533`*^9, 3.900052161218091*^9}, {
   3.9000619507039957`*^9, 3.900061964751214*^9}, {3.9000620089499626`*^9, 
   3.900062025686694*^9}, {3.900062065050291*^9, 3.900062069198228*^9}, {
   3.900064294704876*^9, 3.9000642956950197`*^9}, 3.900064735098465*^9, {
   3.9113030287490673`*^9, 3.9113030517193394`*^9}, {3.911303170269824*^9, 
   3.911303176245095*^9}, 3.9113699387425547`*^9, {3.9113700769009905`*^9, 
   3.9113701005657616`*^9}, 3.9113784460303307`*^9, {3.9435468908713017`*^9, 
   3.9435469033013124`*^9}, 3.943590538317063*^9, {3.943600460201852*^9, 
   3.9436004608809366`*^9}, {3.943674314072811*^9, 3.9436743141324964`*^9}, 
   3.9436788533987184`*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"d9c31851-9226-4e95-be18-faca812853da"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"-", 
       FractionBox["1", "36"]}], "0", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"-", 
       FractionBox["1", "36"]}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "2"]},
     {"0", "0", "0", "0", "0", "0", 
      FractionBox["1", "5000"], "0", "0"},
     {"0", "0", "0", "0", "0", 
      FractionBox["1", "7500"], "0", "0", "0"},
     {"0", "0", "0", "0", 
      FractionBox["1", "7500"], "0", "0", "0", "0"},
     {"0", "0", "0", 
      FractionBox["1", "5000"], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "4"], "0"},
     {"0", "0", 
      FractionBox["1", "2"], "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.900052163797176*^9, {3.900057179380045*^9, 3.900057198634345*^9}, 
   3.9000619669247384`*^9, {3.900062009992401*^9, 3.900062027161393*^9}, {
   3.9000620661780815`*^9, 3.9000620706363964`*^9}, 3.9000621554436755`*^9, 
   3.9000642854030933`*^9, 3.9000643171220765`*^9, 3.9000644842764883`*^9, {
   3.9000647329182644`*^9, 3.9000647353645296`*^9}, 3.90006507451647*^9, 
   3.9000667143339596`*^9, 3.900067859915407*^9, 3.900133250901148*^9, 
   3.9001339791364574`*^9, 3.90049553047933*^9, 3.900495560768981*^9, 
   3.900495620086624*^9, 3.900496314724242*^9, 3.9004971657422895`*^9, 
   3.9004985657506523`*^9, 3.9005688276252766`*^9, 3.901094569136572*^9, 
   3.9045439643176146`*^9, 3.904545008734568*^9, 3.9048944076106653`*^9, 
   3.906127304968066*^9, 3.9061295797086926`*^9, 3.906131634625168*^9, 
   3.906132133443539*^9, 3.906134819859762*^9, 3.9061885444927025`*^9, 
   3.90619138637648*^9, 3.9064478944268885`*^9, 3.906448757546669*^9, 
   3.906526785952649*^9, 3.9066269425191116`*^9, 3.9104375765356965`*^9, 
   3.910439351356571*^9, 3.910444599619344*^9, 3.9105971986947775`*^9, 
   3.910606579635747*^9, 3.9106142640647526`*^9, 3.9106179051285467`*^9, 
   3.9106358761664305`*^9, 3.9106361129528513`*^9, 3.910671222451047*^9, 
   3.910672134106097*^9, 3.9106908954932237`*^9, 3.9107625638848686`*^9, 
   3.9108482380307393`*^9, 3.9108530342896996`*^9, 3.9108534344014425`*^9, 
   3.9108567558426356`*^9, 3.910857048250168*^9, 3.910858067727313*^9, 
   3.910858739015894*^9, 3.911302994323986*^9, {3.911303024580351*^9, 
   3.9113030541507187`*^9}, 3.911303176562497*^9, 3.9113037570267534`*^9, 
   3.911318840076417*^9, 3.9113207130205574`*^9, 3.91132128041733*^9, 
   3.911322026054325*^9, 3.911369939034939*^9, {3.9113700736343355`*^9, 
   3.9113701010656495`*^9}, 3.9113757834683566`*^9, 3.9113784463309402`*^9, 
   3.9113787521875553`*^9, 3.911380701732642*^9, 3.911380936032288*^9, 
   3.9113823135124893`*^9, 3.9113925123870506`*^9, 3.911392989951429*^9, 
   3.9113932370484*^9, 3.911395825051035*^9, 3.9114509380865602`*^9, 
   3.9114546044385996`*^9, 3.9114639621573873`*^9, 3.911464271432374*^9, 
   3.911483046040377*^9, 3.911484848201471*^9, 3.9114853174611273`*^9, 
   3.9115367772674055`*^9, 3.9115403352338777`*^9, 3.9115436761115294`*^9, 
   3.9271166056228733`*^9, 3.9271169977303505`*^9, 3.9271310931807966`*^9, 
   3.927173842205284*^9, 3.9271758811538005`*^9, 3.927175989097599*^9, 
   3.9272119079425907`*^9, 3.9272127752240906`*^9, 3.9272148164864497`*^9, 
   3.927216139969758*^9, 3.9273894500179815`*^9, 3.9274584787926607`*^9, 
   3.9274650948180933`*^9, 3.9274689623872986`*^9, 3.927471581901248*^9, 
   3.9276107083457503`*^9, 3.927619925170352*^9, 3.927624932660303*^9, 
   3.927652330182353*^9, 3.927689544438159*^9, 3.927691677215107*^9, 
   3.9276941065563097`*^9, 3.9276966705871553`*^9, {3.943546896265751*^9, 
   3.943546904053977*^9}, 3.9435903748368654`*^9, {3.943590511686646*^9, 
   3.943590540960441*^9}, 3.943591101581286*^9, 3.943591150039802*^9, 
   3.943591206100506*^9, 3.943596686037595*^9, 3.943596903083885*^9, 
   3.943597081895676*^9, 3.943599575403008*^9, 3.943674148351325*^9, {
   3.943674309519826*^9, 3.943674314432268*^9}, 3.943677708847052*^9, 
   3.943678855092777*^9, 3.9436789253547153`*^9, 3.943679212834086*^9, 
   3.9436794002931376`*^9, 3.9436796664276853`*^9, 3.943679760386033*^9, 
   3.9436798781547747`*^9, 3.943679918067752*^9, 3.943680010687175*^9, 
   3.9436801189175215`*^9, 3.9436801934731164`*^9, 3.9436804778913116`*^9, 
   3.943680555988174*^9, 3.9436809633794174`*^9, 3.9436811730892415`*^9, 
   3.9436813457118416`*^9, 3.9436814664354315`*^9, 3.943681578510666*^9, {
   3.943681634221943*^9, 3.943681654247572*^9}, 3.9436816875458755`*^9, 
   3.943681844678576*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"7caf8b63-5b1e-404e-a8da-2a18e310690c"]
}, Open  ]],

Cell["and its inverse:", "Text",
 CellChangeTimes->{{3.9436004692552605`*^9, 
  3.9436004710223227`*^9}},ExpressionUUID->"6bd4f646-e0eb-4886-9b63-\
aca63cb58379"],

Cell[BoxData[
 RowBox[{
  RowBox[{"etaAWinv", " ", "=", " ", 
   RowBox[{"Inverse", "[", "etaAW", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9000521748054175`*^9, 3.9000521753720922`*^9}, {
   3.900064745542801*^9, 3.900064760631848*^9}, {3.9435468978795*^9, 
   3.943546906218481*^9}, 3.9435905501777143`*^9, 3.943678883889534*^9},
 CellLabel->"In[47]:=",ExpressionUUID->"1119d3e4-edde-4684-a008-13e82b7c8b0d"],

Cell[TextData[{
 "The components of the (2,1) tensor ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox[
      RowBox[{"(", 
       SubscriptBox["c", "AW"], ")"}], "C"], 
     RowBox[{"A", " ", "B"}]], 
    RowBox[{"(", 
     RowBox[{"t", "(", "x", ")"}], ")"}]}], TraditionalForm]],ExpressionUUID->
  "42c675d7-dffa-478b-9325-eb72e4f9a596"],
 " : "
}], "Text",
 CellChangeTimes->{{3.943600539100422*^9, 
  3.943600591189539*^9}},ExpressionUUID->"0eb28a5a-e636-46e9-804e-\
8d7f4723c1dc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c21AW", "=", 
   RowBox[{"Table", "[", " ", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"etaAWinv", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "a"}], "]"}], "]"}], "*", 
        RowBox[{"etaAWinv", "[", 
         RowBox[{"[", 
          RowBox[{"j", ",", "b"}], "]"}], "]"}], 
        RowBox[{"cAW", "[", 
         RowBox[{"[", 
          RowBox[{"a", ",", "b", ",", "k"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", 
         RowBox[{"RANK", "+", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", 
         RowBox[{"RANK", "+", "1"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"RANK", "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"RANK", "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"RANK", "+", "1"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.898667105448001*^9, 3.898667121541503*^9}, {
   3.898667168195912*^9, 3.898667246722136*^9}, {3.898669766733247*^9, 
   3.898669804129073*^9}, {3.898669909842033*^9, 3.8986699117434893`*^9}, {
   3.898669948142811*^9, 3.898669955604787*^9}, {3.8986707593617353`*^9, 
   3.898670772663644*^9}, {3.898670919042123*^9, 3.8986709233843946`*^9}, 
   3.8998002413127003`*^9, {3.899800964250592*^9, 3.8998009655383635`*^9}, {
   3.9000522035128126`*^9, 3.9000522422880087`*^9}, {3.9000522877254415`*^9, 
   3.900052306756424*^9}, {3.90013440934765*^9, 3.9001344178255053`*^9}, {
   3.9435505742368145`*^9, 3.943550618634807*^9}, {3.943551080891741*^9, 
   3.9435510887035227`*^9}, {3.943590566062065*^9, 3.943590570370689*^9}, {
   3.9435911147948503`*^9, 3.9435911151631966`*^9}, {3.943600525935378*^9, 
   3.9436005327343826`*^9}, {3.9436096707627773`*^9, 
   3.9436096856898823`*^9}, {3.9436743229757805`*^9, 
   3.9436743230441027`*^9}, {3.943674645085064*^9, 3.9436746577761173`*^9}, {
   3.943678878464703*^9, 3.943678894366836*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"e3e966a5-960f-4526-93df-b5e0de67290d"],

Cell[TextData[{
 "The Jacobian of the change-of-variables ",
 Cell[BoxData[
  FormBox[
   RowBox[{"t", "->", " ", 
    RowBox[{"t", "(", "x", ")"}]}], TraditionalForm]],ExpressionUUID->
  "91c1751b-e8c8-4dca-97a1-22437eb5f615"],
 ":"
}], "Text",
 CellChangeTimes->{{3.943600539100422*^9, 
  3.9436006233965807`*^9}},ExpressionUUID->"132a3ab4-2ec6-4271-b2b9-\
882e578fed54"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"JacTtoX", "  ", "=", " ", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Q", "[", "j", "]"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"tt", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", 
         RowBox[{"Q", "[", "j", "]"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"RANK", "+", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", "RANK"}], "}"}]}], "]"}]}], ";"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.899878608452838*^9, 3.899878675833443*^9}, {
   3.8998893242478886`*^9, 3.8998893263323307`*^9}, {3.9000519205347033`*^9, 
   3.90005192504576*^9}, {3.900067964376341*^9, 3.90006801859731*^9}, {
   3.9000681373363347`*^9, 3.900068164747709*^9}, {3.900133176391054*^9, 
   3.9001331885681195`*^9}, {3.9045453855642023`*^9, 3.904545395090036*^9}, {
   3.9045454673696785`*^9, 3.904545469393982*^9}, 3.9045460925672507`*^9, 
   3.9061298292848473`*^9, {3.943550676194559*^9, 3.94355068889039*^9}, {
   3.943550811019812*^9, 3.9435508138043737`*^9}, {3.9435910623810406`*^9, 
   3.9435910654448533`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"407dcdb5-ecec-464f-8837-ff7d6e4d9aa7"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"22.2595336`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9435905964358654`*^9, 3.943590629930906*^9, 3.943591078852748*^9, 
   3.9435912638548346`*^9, 3.943596725299284*^9, 3.9435969281357718`*^9, 
   3.9435971064750357`*^9, 3.9435972412807136`*^9, 3.943597352737974*^9, 
   3.943599545922999*^9, 3.943599602114938*^9, 3.9436741704842196`*^9, 
   3.9436789338618507`*^9, 3.943679212904937*^9, 3.943679400371953*^9, 
   3.943679666500846*^9, 3.9436797617978687`*^9, 3.9436798782332087`*^9, 
   3.943679918137024*^9, 3.943680010925315*^9, 3.943680119145146*^9, 
   3.943680216912301*^9, 3.9436805004086866`*^9, 3.9436805785812745`*^9, 
   3.9436809857744904`*^9, 3.943681196377438*^9, 3.94368136884608*^9, 
   3.9436814890147014`*^9, 3.943681578743887*^9, {3.9436816342949257`*^9, 
   3.9436816543235273`*^9}, 3.9436816877774167`*^9, 3.94368186725035*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"48d3e4a3-9b67-46c8-91d3-4beafcfbc00c"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "3-point functions for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["M", "GW"], TraditionalForm]],ExpressionUUID->
  "b66b25d5-8e06-42c9-8103-d01a0ba1fa54"]
}], "Section",
 CellChangeTimes->{{3.8999788746090174`*^9, 3.8999788854348583`*^9}, 
   3.899978929999288*^9, 3.9114674670195436`*^9, {3.9435469127543683`*^9, 
   3.943546932767592*^9}, {3.9436003095126705`*^9, 
   3.943600334558608*^9}},ExpressionUUID->"5dcbcd40-fc83-46ee-8bd1-\
3ac11fd48bcd"],

Cell["The classical (cubic) part of the prepotential.", "Text",
 CellChangeTimes->{{3.9435500851792192`*^9, 
  3.943550097864374*^9}},ExpressionUUID->"3328c2d2-03e6-457a-87e1-\
2262ba05bec5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", 
    RowBox[{"i_", ",", "j_", ",", "k_"}], "]"}], ":=", "  ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"PR", "[", 
        RowBox[{"[", "a", "]"}], "]"}], "[", 
       RowBox[{"[", "i", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"PR", "[", 
        RowBox[{"[", "a", "]"}], "]"}], "[", 
       RowBox[{"[", "j", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"PR", "[", 
        RowBox[{"[", "a", "]"}], "]"}], "[", 
       RowBox[{"[", "k", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1", ",", 
       RowBox[{"Length", "[", "PR", "]"}]}], "}"}]}], "]"}]}], ";", " ", 
  RowBox[{"FGW0", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "6"]}], "*", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"c", "[", 
         RowBox[{"i", ",", "j", ",", "k"}], "]"}], "*", 
        RowBox[{"x", "[", "i", "]"}], "*", 
        RowBox[{"x", "[", "j", "]"}], "*", 
        RowBox[{"x", "[", "k", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "RANK"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "RANK"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "RANK"}], "}"}]}], "]"}]}], " ", "+", " ", 
    RowBox[{
     FractionBox["1", "2"], "*", 
     RowBox[{"x", "[", "0", "]"}], "*", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Cartan", "[", 
          RowBox[{"[", 
           RowBox[{"a", ",", "b"}], "]"}], "]"}]}], "*", 
        RowBox[{"x", "[", "a", "]"}], "*", 
        RowBox[{"x", "[", "b", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "RANK"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "RANK"}], "}"}]}], " ", "]"}]}], "+", " ", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"4", "Casimir"}]], "*", 
     FractionBox["1", "6"], "*", 
     RowBox[{
      RowBox[{"x", "[", "0", "]"}], "^", "3"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.898672269648806*^9, 3.898672281825138*^9}, {
   3.8986726002292767`*^9, 3.898672719561736*^9}, {3.898672759443817*^9, 
   3.898672798857729*^9}, {3.898672829314073*^9, 3.898672891412575*^9}, {
   3.898673071435648*^9, 3.898673120208851*^9}, {3.899629433215043*^9, 
   3.899629443355611*^9}, 3.8999927005927815`*^9, {3.8999928512688503`*^9, 
   3.8999928681415443`*^9}, {3.8999931319385905`*^9, 3.899993134399682*^9}, 
   3.899993383582919*^9, 3.9000483997554874`*^9, {3.943600646468492*^9, 
   3.943600647093469*^9}, {3.9436775926042347`*^9, 3.9436776127040625`*^9}, {
   3.943681298299444*^9, 3.943681303226124*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"db4955da-f886-436b-aeb7-671e28794b9c"],

Cell["The quantum part.", "Text",
 CellChangeTimes->{{3.9435501900845766`*^9, 
  3.943550193298219*^9}},ExpressionUUID->"63a8d19b-1fcd-4e02-b313-\
7256f7529403"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FGWPlus", " ", "=", " ", 
   RowBox[{"2", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"Exp", "[", 
         RowBox[{"-", " ", 
          RowBox[{"Sum", " ", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"PR", "[", 
              RowBox[{"[", 
               RowBox[{"a", ",", "i"}], "]"}], "]"}], 
             RowBox[{"x", "[", "i", "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "RANK"}], "}"}]}], "]"}]}], "]"}]}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", 
        RowBox[{"Length", "[", "PR", "]"}]}], "}"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.899794905512221*^9, 3.899794937024396*^9}, {
   3.899794983656765*^9, 3.8997949846238213`*^9}, {3.8997950147219276`*^9, 
   3.899795043712679*^9}, {3.8997950771156664`*^9, 3.899795184617078*^9}, {
   3.899795259411601*^9, 3.8997952832780952`*^9}, 3.900068525883504*^9, 
   3.904146083481449*^9, 3.9041463306965647`*^9, 3.906129595758898*^9, {
   3.9435501706146283`*^9, 3.9435501976923003`*^9}, {3.943679025959831*^9, 
   3.9436790466254735`*^9}, {3.9436794172869773`*^9, 3.943679441902439*^9}, 
   3.9436794892215705`*^9},
 CellLabel->"In[51]:=",ExpressionUUID->"b76b70c3-172e-4852-933d-d5ce448e5ee9"],

Cell[TextData[{
 "The full prepotential and the 3-point function in the ",
 Cell[BoxData[
  FormBox["x", TraditionalForm]],ExpressionUUID->
  "d5532d7b-859f-49f4-aea4-3d0c7955da6e"],
 "-chart."
}], "Text",
 CellChangeTimes->{{3.943600658435672*^9, 
  3.943600671875765*^9}},ExpressionUUID->"f5b3a2f3-79dc-42e5-a675-\
01c006c1a997"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FGW", "=", 
   RowBox[{"FGW0", "+", "FGWPlus"}]}], ";", 
  RowBox[{"cGW", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"FGW", ",", 
            RowBox[{"x", "[", "i", "]"}]}], "]"}], ",", 
          RowBox[{"x", "[", "j", "]"}]}], "]"}], ",", 
        RowBox[{"x", "[", "k", "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "RANK"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", "RANK"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", "RANK"}], "}"}]}], "]"}], "/.", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "m", "]"}], "->", 
       RowBox[{"Log", "[", 
        RowBox[{"Q", "[", "m", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", "RANK"}], "}"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.898673125724626*^9, 3.898673157442313*^9}, {
   3.8997857747265263`*^9, 3.899785832791428*^9}, {3.899795318941902*^9, 
   3.899795348868417*^9}, {3.9041463327083836`*^9, 3.904146339310985*^9}, {
   3.9435502124435315`*^9, 3.943550223755031*^9}, 3.9436006761004634`*^9},
 CellLabel->"In[52]:=",ExpressionUUID->"d048eee2-29ad-4c3d-a46e-0a7911b307cc"],

Cell[TextData[{
 "The GW pairing in the ",
 Cell[BoxData[
  FormBox["x", TraditionalForm]],ExpressionUUID->
  "481ce0ef-8176-4a10-aae3-6e2fed2ce132"],
 "-chart."
}], "Text",
 CellChangeTimes->{{3.943600658435672*^9, 
  3.9436007009783354`*^9}},ExpressionUUID->"a1989f06-8f88-4799-9f1a-\
adaabe9abf10"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"etaGW", " ", "=", " ", 
  RowBox[{"cGW", "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8997921007551126`*^9, 3.8997921050667906`*^9}, {
   3.8997954052025576`*^9, 3.8997954150819902`*^9}, {3.899960746281312*^9, 
   3.899960782585473*^9}, {3.8999609828101563`*^9, 3.899960984007246*^9}, {
   3.8999802910863466`*^9, 3.899980301812623*^9}, {3.899994048089896*^9, 
   3.899994050335414*^9}, {3.900056097717276*^9, 3.9000560977956004`*^9}, {
   3.90006854358302*^9, 3.9000685449099407`*^9}, 3.9041463353308797`*^9, {
   3.9435502333436317`*^9, 3.9435502524606714`*^9}, {3.943590459771896*^9, 
   3.9435904704694653`*^9}, {3.9435905570333467`*^9, 3.9435905587280703`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"6138b169-761a-47df-b08f-19ee05cba197"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", "120"], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0"},
     {"0", "1", 
      RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0"},
     {"0", "0", "1", 
      RowBox[{"-", "2"}], "1", "0", "0", "0", "1"},
     {"0", "0", "0", "1", 
      RowBox[{"-", "2"}], "1", "0", "0", "0"},
     {"0", "0", "0", "0", "1", 
      RowBox[{"-", "2"}], "1", "0", "0"},
     {"0", "0", "0", "0", "0", "1", 
      RowBox[{"-", "2"}], "1", "0"},
     {"0", "0", "0", "0", "0", "0", "1", 
      RowBox[{"-", "2"}], "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0", 
      RowBox[{"-", "2"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8997954157609296`*^9, 3.899798598607889*^9, 3.899878983896141*^9, 
   3.899879031791834*^9, 3.8998849209711328`*^9, 3.8998857210489607`*^9, 
   3.899885826027893*^9, 3.899886062411793*^9, 3.8998893679810553`*^9, 
   3.8998904186512413`*^9, {3.89996074220738*^9, 3.8999607490283318`*^9}, 
   3.8999607838284593`*^9, 3.8999609851832633`*^9, 3.8999611644329786`*^9, 
   3.899978992702621*^9, 3.8999802115554576`*^9, 3.899980303308469*^9, 
   3.899991477411893*^9, 3.8999933128352723`*^9, 3.8999933948716927`*^9, 
   3.8999935671696243`*^9, 3.89999405258022*^9, 3.8999952897777805`*^9, 
   3.9000477977048354`*^9, 3.9000482049994497`*^9, 3.900048236895776*^9, 
   3.9000484209490385`*^9, 3.900050473828582*^9, 3.9000506686997695`*^9, 
   3.900056557006822*^9, 3.900068546073431*^9, 3.9001323020967536`*^9, 
   3.9001327980911417`*^9, 3.900133368010397*^9, 3.900134552990569*^9, 
   3.9041456277850676`*^9, 3.904146098683901*^9, 3.9041463654645987`*^9, 
   3.9041896183812313`*^9, 3.904192018094325*^9, 3.904200542983654*^9, 
   3.904201864891482*^9, 3.9042215465025606`*^9, 3.904222154761546*^9, 
   3.9043660636830935`*^9, 3.9045441174506445`*^9, 3.9045442655841274`*^9, 
   3.9045445002634506`*^9, 3.904544962647269*^9, 3.9048944239200754`*^9, 
   3.906127330772559*^9, 3.90612960172185*^9, 3.9061316513891973`*^9, 
   3.906132135249626*^9, 3.906134821113757*^9, 3.906188556953611*^9, 
   3.906191387901427*^9, 3.9064479044858856`*^9, 3.906448758858385*^9, 
   3.906526787244632*^9, 3.906626943868143*^9, 3.9104375776016536`*^9, 
   3.910439352496563*^9, 3.910444600824292*^9, 3.910597199931527*^9, 
   3.910606580858677*^9, 3.910614265263821*^9, 3.91061790627763*^9, 
   3.91063587727838*^9, 3.910636114054929*^9, 3.9106712235910044`*^9, 
   3.9106721352810535`*^9, 3.910690896589248*^9, {3.9107625651518607`*^9, 
   3.9107625651928825`*^9}, 3.910848239274296*^9, 3.910853035399728*^9, 
   3.9108534355644035`*^9, 3.910856756965618*^9, 3.910857049364499*^9, 
   3.9108580688662767`*^9, 3.9108587401558857`*^9, 3.911304353893772*^9, 
   3.911318850548008*^9, 3.91132072817315*^9, 3.9113212857615547`*^9, 
   3.911322031387665*^9, 3.911375788606041*^9, 3.9113787927539515`*^9, 
   3.9113807273079634`*^9, 3.9113810320367823`*^9, 3.9113823182567277`*^9, 
   3.9113925191823235`*^9, 3.911392994579379*^9, 3.9113932417936344`*^9, 
   3.9113958296988773`*^9, 3.911450942938456*^9, 3.911454604917682*^9, 
   3.9114639624764366`*^9, 3.9114642717623672`*^9, 3.911483046323552*^9, 
   3.9114848485063868`*^9, 3.91148531772912*^9, 3.911536777551996*^9, 
   3.9115403355138593`*^9, 3.911543676357524*^9, 3.927116605866789*^9, 
   3.9271169979653516`*^9, 3.9271310934111614`*^9, 3.9271738424352865`*^9, 
   3.9271758814058037`*^9, 3.927175989318635*^9, 3.927211908164586*^9, 
   3.9272127754460306`*^9, 3.9272148167294455`*^9, 3.9272161402207336`*^9, 
   3.9273894502579765`*^9, 3.92745847904062*^9, 3.9274650950870323`*^9, 
   3.9274689626362915`*^9, 3.927471582179193*^9, 3.927610708804418*^9, 
   3.9276199255701113`*^9, 3.9276249330073843`*^9, 3.927652330437312*^9, 
   3.927689544682101*^9, 3.927691677467156*^9, 3.927694106793309*^9, 
   3.927696670869937*^9, {3.9435502553314495`*^9, 3.943550275863372*^9}, {
   3.9435904435309825`*^9, 3.9435904712517796`*^9}, 3.9435905592295513`*^9, 
   3.943591103324788*^9, 3.9435911504002156`*^9, 3.943591206449684*^9, 
   3.9435926358901014`*^9, 3.9435966925578117`*^9, 3.94359690366012*^9, 
   3.9435970824763403`*^9, 3.94359827592418*^9, 3.943598481787263*^9, 
   3.9435995760054893`*^9, 3.9436741867430515`*^9, 3.943677617369502*^9, 
   3.9436790496701593`*^9, 3.943679213160645*^9, 3.9436794458069563`*^9, 
   3.943679666623918*^9, 3.943679761936488*^9, 3.943679878359272*^9, 
   3.943679918261506*^9, 3.9436800164142995`*^9, 3.9436801196178656`*^9, 
   3.943680217650118*^9, 3.9436805011535025`*^9, 3.943680579371051*^9, 
   3.9436809865802894`*^9, 3.943681197174319*^9, 3.943681369589778*^9, 
   3.943681489772814*^9, 3.943681579234064*^9, {3.9436816344176207`*^9, 
   3.943681654444659*^9}, 3.943681688298566*^9, 3.9436818679580135`*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"731a95cb-5209-4f39-870e-3ce2bd556db4"]
}, Open  ]],

Cell["And its inverse.", "Text",
 CellChangeTimes->{{3.9436007096895823`*^9, 
  3.94360071241879*^9}},ExpressionUUID->"1091ed08-54b7-40d0-bd24-\
e1f18ea3c4d6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"etaGWinv", "=", " ", 
  RowBox[{"Inverse", "[", "etaGW", "]"}]}]], "Input",
 CellChangeTimes->{{3.900049812373495*^9, 3.9000498193086495`*^9}, {
   3.9000506849367204`*^9, 3.9000506887515707`*^9}, {3.9000560837575235`*^9, 
   3.9000560858354816`*^9}, {3.90005648504589*^9, 3.9000564857221966`*^9}, {
   3.9435502833283734`*^9, 3.943550290749228*^9}, 
   3.9437100711893144`*^9},ExpressionUUID->"0806fc0a-d14c-46c7-90cd-\
a198b20f59f6"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"120", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", "4"}], 
      RowBox[{"-", "7"}], 
      RowBox[{"-", "10"}], 
      RowBox[{"-", "8"}], 
      RowBox[{"-", "6"}], 
      RowBox[{"-", "4"}], 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "5"}]},
     {"0", 
      RowBox[{"-", "7"}], 
      RowBox[{"-", "14"}], 
      RowBox[{"-", "20"}], 
      RowBox[{"-", "16"}], 
      RowBox[{"-", "12"}], 
      RowBox[{"-", "8"}], 
      RowBox[{"-", "4"}], 
      RowBox[{"-", "10"}]},
     {"0", 
      RowBox[{"-", "10"}], 
      RowBox[{"-", "20"}], 
      RowBox[{"-", "30"}], 
      RowBox[{"-", "24"}], 
      RowBox[{"-", "18"}], 
      RowBox[{"-", "12"}], 
      RowBox[{"-", "6"}], 
      RowBox[{"-", "15"}]},
     {"0", 
      RowBox[{"-", "8"}], 
      RowBox[{"-", "16"}], 
      RowBox[{"-", "24"}], 
      RowBox[{"-", "20"}], 
      RowBox[{"-", "15"}], 
      RowBox[{"-", "10"}], 
      RowBox[{"-", "5"}], 
      RowBox[{"-", "12"}]},
     {"0", 
      RowBox[{"-", "6"}], 
      RowBox[{"-", "12"}], 
      RowBox[{"-", "18"}], 
      RowBox[{"-", "15"}], 
      RowBox[{"-", "12"}], 
      RowBox[{"-", "8"}], 
      RowBox[{"-", "4"}], 
      RowBox[{"-", "9"}]},
     {"0", 
      RowBox[{"-", "4"}], 
      RowBox[{"-", "8"}], 
      RowBox[{"-", "12"}], 
      RowBox[{"-", "10"}], 
      RowBox[{"-", "8"}], 
      RowBox[{"-", "6"}], 
      RowBox[{"-", "3"}], 
      RowBox[{"-", "6"}]},
     {"0", 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "4"}], 
      RowBox[{"-", "6"}], 
      RowBox[{"-", "5"}], 
      RowBox[{"-", "4"}], 
      RowBox[{"-", "3"}], 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "3"}]},
     {"0", 
      RowBox[{"-", "5"}], 
      RowBox[{"-", "10"}], 
      RowBox[{"-", "15"}], 
      RowBox[{"-", "12"}], 
      RowBox[{"-", "9"}], 
      RowBox[{"-", "6"}], 
      RowBox[{"-", "3"}], 
      RowBox[{"-", "8"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9000498337637157`*^9, 3.9000504873922033`*^9, 3.9000506910628443`*^9, 
   3.9000565830061665`*^9, 3.900068594163458*^9, 3.9001328250485067`*^9, 
   3.900134561243539*^9, 3.9041461800872345`*^9, 3.9041463758944407`*^9, 
   3.904189628607923*^9, 3.9041920233616934`*^9, 3.9042005489157887`*^9, 
   3.9042018724205456`*^9, 3.9042215563419423`*^9, 3.904222159989324*^9, 
   3.9043660700270433`*^9, 3.904544146847807*^9, 3.9045442720331316`*^9, 
   3.904544515432898*^9, 3.9045449677380514`*^9, 3.9048944289522*^9, 
   3.906127344541815*^9, 3.906129604506721*^9, 3.906131652582652*^9, 
   3.9061321353166275`*^9, 3.906134837066204*^9, 3.9061885589287047`*^9, 
   3.906191387945429*^9, 3.906191885559264*^9, 3.906447906581643*^9, 
   3.9064487589193435`*^9, 3.9065267872896423`*^9, 3.9066269439080925`*^9, 
   3.9104375776396523`*^9, 3.910439352534563*^9, 3.910444600868285*^9, 
   3.9105971999795265`*^9, 3.9106065809037943`*^9, 3.9106142652918143`*^9, 
   3.910617906310629*^9, 3.9106358773112264`*^9, 3.9106361140839324`*^9, 
   3.910671223631014*^9, 3.9106721353174744`*^9, 3.9106908966221824`*^9, 
   3.910762565232862*^9, 3.910848239327283*^9, 3.910853035428729*^9, 
   3.91085343560439*^9, 3.910856757003615*^9, 3.9108570494025145`*^9, 
   3.910858068888276*^9, 3.9108587401828856`*^9, 3.9113043562189693`*^9, 
   3.911318850576005*^9, 3.911320728210189*^9, 3.911321285790553*^9, 
   3.911322031410596*^9, 3.911375788635933*^9, 3.911378792809952*^9, 
   3.9113807273389626`*^9, 3.9113810320817738`*^9, 3.9113823182926855`*^9, 
   3.9113925192193174`*^9, 3.9113929946133795`*^9, 3.911393241822649*^9, 
   3.9113958297268825`*^9, 3.9114509429684553`*^9, 3.911454604978866*^9, 
   3.9114639625054474`*^9, 3.9114642718020067`*^9, 3.9114830463554993`*^9, 
   3.911484848551388*^9, 3.9114853177600393`*^9, 3.911536777582965*^9, 
   3.9115403355468616`*^9, 3.9115436763945265`*^9, 3.9271166059007983`*^9, 
   3.927116997989396*^9, 3.927131093434209*^9, 3.9271738424632816`*^9, 
   3.927175881440757*^9, 3.9271759893435287`*^9, 3.9272119081915445`*^9, 
   3.9272127754820356`*^9, 3.9272148167634087`*^9, 3.9272161402567115`*^9, 
   3.9273894502909756`*^9, 3.9274584790727053`*^9, 3.927465095134088*^9, 
   3.9274689626703343`*^9, 3.927471582216238*^9, 3.92761070885141*^9, 
   3.9276199256280355`*^9, 3.9276249330463266`*^9, 3.92765233045934*^9, 
   3.9276895447186975`*^9, 3.927691677497139*^9, 3.9276941068252335`*^9, 
   3.92769667090896*^9, 3.9435502914009743`*^9, 3.9435904756182947`*^9, 
   3.9435905608749323`*^9, 3.9435911033681474`*^9, 3.943591150441331*^9, 
   3.943591206492362*^9, 3.9435926375381765`*^9, 3.943596692605089*^9, 
   3.943596903689242*^9, 3.9435970825056467`*^9, 3.9435982780720725`*^9, 
   3.943598483471459*^9, 3.943599576034149*^9, 3.943674186776164*^9, 
   3.9436776191784678`*^9, 3.943679051073352*^9, 3.9436792131825123`*^9, 
   3.9436794458284044`*^9, 3.943679666645698*^9, 3.9436797619587727`*^9, 
   3.943679878382351*^9, 3.9436799182834024`*^9, 3.9436800164409866`*^9, 
   3.9436801196392865`*^9, 3.943680217674643*^9, 3.9436805011883755`*^9, 
   3.943680579398844*^9, 3.943680986614126*^9, 3.94368119719526*^9, 
   3.9436813696180887`*^9, 3.943681489798516*^9, 3.943681579256107*^9, {
   3.943681634438243*^9, 3.943681654464825*^9}, 3.9436816883196387`*^9, 
   3.9436818679869347`*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"89fb94f7-60cb-447c-a198-597a47809a28"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Initial conditions", "Section",
 CellChangeTimes->{{3.927389175235175*^9, 3.9273891883463345`*^9}, {
   3.927691474654402*^9, 3.927691479909054*^9}, {3.9276921605439777`*^9, 
   3.92769216974426*^9}, 3.9276939232234187`*^9, {3.943550823344578*^9, 
   3.9435508257730193`*^9}, {3.943601136740752*^9, 
   3.9436011414768343`*^9}},ExpressionUUID->"d790b204-4039-4ed9-961f-\
4618560e4e8e"],

Cell[CellGroupData[{

Cell["Admissible monomials", "Subsection",
 CellChangeTimes->{{3.943601156574359*^9, 
  3.943601158652454*^9}},ExpressionUUID->"c166cf85-cc10-466d-a7b2-\
cf753578d401"],

Cell[TextData[{
 "The Coxeter exponents of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["E", "RANK"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "34a74f39-d8b6-43c8-8865-cf63e024c786"],
 "."
}], "Text",
 CellChangeTimes->{{3.9436011934198384`*^9, 3.9436011968838205`*^9}, {
  3.943710772128436*^9, 
  3.943710781170025*^9}},ExpressionUUID->"1ac7f665-b9f4-4dd9-be57-\
8e7e90f91c1d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dList", " ", "=", " ", 
  RowBox[{
   RowBox[{"Inverse", "[", "Cartan", "]"}], "[", 
   RowBox[{"[", "3", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.927027851467622*^9, 3.9270278624652395`*^9}, {
   3.9270278988862815`*^9, 3.9270279083171654`*^9}, 3.927044493002118*^9, 
   3.9271165480028253`*^9, 3.9436011662291346`*^9},
 CellLabel->"In[56]:=",ExpressionUUID->"66b98e79-b4ef-43bb-93f7-3d531a08fe5d"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
   "10", ",", "20", ",", "30", ",", "24", ",", "18", ",", "12", ",", "6", ",",
     "15"}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.927027908689362*^9, 3.9270365056268063`*^9, 3.9270365673483706`*^9, 
   3.9270377007562323`*^9, 3.9270389510928836`*^9, 3.9270416160766068`*^9, 
   3.9270417176890893`*^9, 3.9270424512852945`*^9, 3.9270431374849887`*^9, 
   3.9270447380814695`*^9, 3.9271106297242208`*^9, 3.927115784387257*^9, 
   3.9271168553864913`*^9, 3.927117081353751*^9, 3.927131177673992*^9, 
   3.927173926589739*^9, 3.927176071026022*^9, 3.9272119904011707`*^9, 
   3.9272128569079647`*^9, 3.9273010634133673`*^9, 3.9273019998615866`*^9, 
   3.943601167363141*^9, 3.943674204362791*^9, 3.943679054005046*^9, 
   3.9436792176956005`*^9, 3.9436794473296337`*^9, 3.943679666666648*^9, 
   3.943679761963761*^9, 3.943679878402295*^9, 3.943679918302682*^9, 
   3.943680016466425*^9, 3.9436801196581607`*^9, 3.9436802177832956`*^9, 
   3.943680501292598*^9, 3.9436805902851496`*^9, 3.943680986650797*^9, 
   3.943681197215047*^9, 3.943681369622078*^9, 3.943681489825975*^9, 
   3.943681579293972*^9, {3.9436816344569387`*^9, 3.943681654470495*^9}, 
   3.9436816883246255`*^9, 3.9436818680153775`*^9, 3.9454473445238056`*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"52d746b8-bc47-4f15-84ca-d6f3e3b69ad5"]
}, Open  ]],

Cell[TextData[{
 "The bound ",
 StyleBox["D ",
  FontSlant->"Italic"],
 "on the set of exponents of admissible monomials."
}], "Text",
 CellChangeTimes->{{3.943601201459218*^9, 3.9436012227788363`*^9}, {
  3.9437107868978214`*^9, 
  3.943710791155833*^9}},ExpressionUUID->"bbdc79f5-1b5a-43d4-abf1-\
b54c9dcc3d57"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bound", " ", "=", " ", 
  RowBox[{"2", "   ", 
   RowBox[{"Max", "[", "dList", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.927027912524494*^9, 3.927027952313502*^9}, {
  3.943601173940588*^9, 3.9436011740526323`*^9}, {3.945447338505293*^9, 
  3.9454473400326557`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"47496322-8cf2-4214-aad7-60aa7d93d931"],

Cell[BoxData[
 FormBox["60", TraditionalForm]], "Output",
 CellChangeTimes->{{3.927027942771905*^9, 3.9270279529714565`*^9}, 
   3.9270365088284903`*^9, 3.927036567361371*^9, 3.9270377007592506`*^9, 
   3.927038951101885*^9, 3.92704161610166*^9, 3.9270417177051105`*^9, 
   3.927042451295352*^9, 3.9270431374949875`*^9, 3.9270447380879507`*^9, 
   3.927110629729187*^9, 3.927115784409357*^9, 3.92711685540545*^9, 
   3.92711708136475*^9, 3.927131177682007*^9, 3.9271739266037316`*^9, 
   3.927176071039021*^9, 3.927211990421192*^9, 3.927212856911959*^9, 
   3.9273010634254045`*^9, 3.927301999871529*^9, 3.9436011748767824`*^9, 
   3.943674204391965*^9, 3.943679055205213*^9, 3.943679217957288*^9, 
   3.9436794473524556`*^9, 3.943679666671839*^9, 3.94367976196774*^9, 
   3.9436798784072814`*^9, 3.9436799183091707`*^9, 3.9436800164706745`*^9, 
   3.9436801196631427`*^9, 3.943680217803879*^9, 3.94368050132454*^9, 
   3.9436805903157015`*^9, 3.9436809867583733`*^9, 3.9436811972228603`*^9, 
   3.94368136962685*^9, 3.9436814899227037`*^9, 3.9436815793134727`*^9, {
   3.943681634474569*^9, 3.9436816544882703`*^9}, 3.943681688343136*^9, 
   3.9436818680193634`*^9, 3.945447344566946*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"ab93cda4-83a9-4e5e-8725-21c97d5b6f7f"]
}, Open  ]],

Cell["The set of admissible monomials itself.", "Text",
 CellChangeTimes->{{3.9436012299065824`*^9, 3.9436012333387885`*^9}, {
  3.943710794054079*^9, 
  3.943710795798393*^9}},ExpressionUUID->"a4e5e238-f491-492f-8d26-\
c1058989d92d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"dList", ",", "1"}], "]"}], ";", " ", 
  RowBox[{"Sadm", " ", "=", " ", 
   RowBox[{"FrobeniusSolve", "[", 
    RowBox[{"dList", ",", "bound"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9270279640992427`*^9, 3.927028006617014*^9}, {
  3.9436012278272552`*^9, 3.9436012283721595`*^9}, {3.9436741952051334`*^9, 
  3.9436741954221544`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"3d18089d-a515-4832-8bc8-afaa7fae952b"],

Cell["This has size:", "Text",
 CellChangeTimes->{{3.9436012437309103`*^9, 
  3.943601245322457*^9}},ExpressionUUID->"a1fe7ab3-ce56-43d7-8d01-\
0a79325cfdfa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sadm", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.9270280509396105`*^9, 3.9270280595586805`*^9}, {
  3.94360123938669*^9, 3.9436012406749983`*^9}, {3.9436741969777746`*^9, 
  3.9436741971817675`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"1753f7a4-c207-4cfc-829f-57218f194f92"],

Cell[BoxData[
 FormBox["434", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9270280604234104`*^9, 3.9270365090434895`*^9, 3.9270365673923707`*^9, 
   3.927037700787232*^9, 3.9270389511378837`*^9, 3.9270416161345825`*^9, 
   3.9270417177400866`*^9, 3.9270424513233566`*^9, 3.927043137527957*^9, 
   3.9270447381406555`*^9, 3.9271106298285093`*^9, 3.927115784458293*^9, 
   3.9271168555324697`*^9, 3.9271170814807673`*^9, 3.9271311778142385`*^9, 
   3.9271739267367373`*^9, 3.927176071148034*^9, 3.927211990539222*^9, 
   3.9272128570589604`*^9, 3.927301063576371*^9, 3.9273020000016108`*^9, 
   3.9436011841667624`*^9, 3.9436742045308447`*^9, 3.9436790573744965`*^9, 
   3.943679217999174*^9, 3.943679447385288*^9, 3.943679666704624*^9, 
   3.94367976199587*^9, 3.9436798785216217`*^9, 3.943679918337792*^9, 
   3.9436800165229845`*^9, 3.943680119712053*^9, 3.9436802179199896`*^9, 
   3.9436805014461784`*^9, 3.943680590443271*^9, 3.9436809868778505`*^9, 
   3.9436811973392873`*^9, 3.9436813697446036`*^9, 3.943681490039248*^9, 
   3.9436815793613553`*^9, {3.943681634503949*^9, 3.94368165451661*^9}, 
   3.943681688393571*^9, 3.943681868132949*^9, 3.945447344766348*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"5460adcd-ff56-4b2a-a92e-385ab7243756"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["A set of initial conditions", "Subsection",
 CellChangeTimes->{{3.9436011461721015`*^9, 
  3.943601152567046*^9}},ExpressionUUID->"bf894b10-8981-44c1-a537-\
50c5501f243d"],

Cell[TextData[{
 "We claim that the following array gives a set of initial conditions for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["M", "AW"], "."}], TraditionalForm]],ExpressionUUID->
  "54143c0b-122d-4847-97aa-2b4051b499f9"],
 " Each entry ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["II", "j"], TraditionalForm]],ExpressionUUID->
  "b899a077-a949-40b1-9a4b-2d1079bd76cc"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"j", "=", "1"}], ",", "...", ",", "RANK"}], TraditionalForm]],
  ExpressionUUID->"51bfd6ce-a1dd-4e06-abc1-253ab403a080"],
 " represents a point ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["Q", "1"], "=", 
      SuperscriptBox["e", 
       SubscriptBox["x", "1"]]}], ",", " ", "...", ",", " ", 
     RowBox[{
      SubscriptBox["Q", "RANK"], "=", 
      SuperscriptBox["e", 
       SubscriptBox["x", "RANK"]]}]}], ")"}], TraditionalForm]],
  ExpressionUUID->"0a009da7-d426-4eb8-9871-569c9033de8b"],
 " in the Cartan torus, in exponentiated linear coordinates."
}], "Text",
 CellChangeTimes->{{3.943600752200595*^9, 3.9436008058458815`*^9}, {
  3.9436008592436867`*^9, 3.9436008687006392`*^9}, {3.943600915026684*^9, 
  3.9436009290692205`*^9}, {3.943601288633947*^9, 3.9436013664098206`*^9}, {
  3.9437108191067734`*^9, 
  3.9437108332807703`*^9}},ExpressionUUID->"951ebbfa-882b-4a65-bd57-\
a93ef23d18c6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"II", "=", 
   RowBox[{"Import", "[", 
    RowBox[{"\"\<InitE\>\"", "<>", 
     RowBox[{"ToString", "[", "RANK", "]"}], "<>", "\"\<.m\>\""}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.943609460659114*^9, 3.9436094686616507`*^9}, 
   3.943674210022678*^9, {3.943677631105935*^9, 3.943677637687573*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"4a0a2273-8174-4bc8-a127-479ca8bffa9f"],

Cell["Check that none of these points lies on the discriminant.", "Text",
 CellChangeTimes->{{3.9436014840569253`*^9, 
  3.943601492175465*^9}},ExpressionUUID->"dbb635e5-bdb8-4bca-95c8-\
2f186500ba4f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Select", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalDelta]", "/.", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "[", "i", "]"}], "->", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"Q", "[", "i", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "RANK"}], "}"}]}], "]"}]}], "/.", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Q", "[", "j", "]"}], "->", " ", 
         RowBox[{
          RowBox[{"II", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "RANK"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "II", "]"}]}], "}"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{"#", "==", "0"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9436013914159117`*^9, 3.943601481210666*^9}, {
  3.945447353063924*^9, 3.945447355079932*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"81308065-ba91-451e-ad55-64ea3e177128"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9436014292325296`*^9, 3.9436014826109576`*^9}, 
   3.943679064978303*^9, 3.943679218132746*^9, 3.9436794475180655`*^9, 
   3.943679666921589*^9, 3.9436797621306777`*^9, 3.9436798786527853`*^9, 
   3.943679918562321*^9, 3.943680016886603*^9, 3.9436801200499363`*^9, 
   3.943680218959592*^9, {3.9436816347309184`*^9, 3.943681654759985*^9}, 
   3.943681688754408*^9, 3.9437026583086042`*^9, 3.9454473586230607`*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"0ceca681-4acb-4ae2-9c09-4ee1247bafc9"]
}, Open  ]],

Cell[TextData[{
 "The generalised Vandermonde matrix of admissible monomials evaluated on the \
initial set ",
 Cell[BoxData[
  FormBox["II", TraditionalForm]],ExpressionUUID->
  "a5d9e735-d503-49e2-9363-8dcd0bda017c"],
 ". "
}], "Text",
 CellChangeTimes->{{3.9436017508176994`*^9, 3.943601781657724*^9}, {
  3.9436802942780247`*^9, 
  3.9436802945083904`*^9}},ExpressionUUID->"42763139-2307-477e-bdc1-\
b5f367b64be4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"VDM", " ", "=", " ", 
    RowBox[{"Table", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Q", ",", "WW"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Q", "[", "j", "]"}], "=", " ", 
            RowBox[{
             RowBox[{"II", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "RANK"}], "}"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"WW", "[", "j", "]"}], "=", " ", 
            RowBox[{"W", "[", "j", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "RANK"}], "}"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Product", "[", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"WW", "[", "i", "]"}], 
              RowBox[{"v", "[", 
               RowBox[{"[", "i", "]"}], "]"}]], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "RANK"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"v", ",", "Sadm"}], "}"}]}], "]"}]}]}], 
       "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "II", "]"}]}], "}"}]}], "]"}]}], ";"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.927029122901843*^9, 3.9270293401604967`*^9}, {
   3.927029376848572*^9, 3.9270294135724115`*^9}, {3.927029507975532*^9, 
   3.927029544108122*^9}, {3.9270296029295673`*^9, 3.927029702620603*^9}, {
   3.927030420696558*^9, 3.9270304650750084`*^9}, {3.9270352024239225`*^9, 
   3.927035204314373*^9}, {3.9270445014429293`*^9, 3.927044504347257*^9}, 
   3.927116557493128*^9, 3.9271168454447174`*^9, {3.9436015205395374`*^9, 
   3.943601722965393*^9}, {3.9436017873293295`*^9, 3.9436017920052776`*^9}, {
   3.9436776415182395`*^9, 3.943677641677085*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"89450fa2-6797-45a6-9637-69d56dc6c7d1"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"236.4596628`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9270295258084726`*^9, 3.9270295449921713`*^9}, {
   3.927029642540612*^9, 3.9270297075119605`*^9}, {3.9270304457837877`*^9, 
   3.927030467742399*^9}, 3.9270352070113835`*^9, 3.9270365171942415`*^9, 
   3.9270365718044157`*^9, 3.927037705125928*^9, 3.9270389527728777`*^9, 
   3.927041617891652*^9, 3.927041719605087*^9, 3.9270424530242753`*^9, 
   3.927043139369032*^9, 3.927044815500276*^9, 3.927110708208309*^9, 
   3.9271159065685253`*^9, 3.927117684246744*^9, 3.927131765953424*^9, 
   3.9271744914847355`*^9, 3.9271766434526606`*^9, 3.9272121014227543`*^9, 
   3.927213425575096*^9, 3.927301634176471*^9, 3.9273025658021097`*^9, 
   3.943601575315144*^9, {3.943601704241187*^9, 3.9436017050388403`*^9}, 
   3.9436017849176145`*^9, 3.9436020222242327`*^9, 3.9436790692584815`*^9, 
   3.943679218439427*^9, 3.9436794478049183`*^9, 3.943679667224471*^9, 
   3.9436797624160123`*^9, 3.9436798789709325`*^9, 3.9436799188618603`*^9, 
   3.9436800194080067`*^9, 3.9436801238816404`*^9, 3.943680297274598*^9, {
   3.943681635006305*^9, 3.9436816550440474`*^9}, 3.9436816926339607`*^9, 
   3.943702898188096*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"b46f0cb7-3618-4a50-9a49-f0780b9728d6"]
}, Open  ]],

Cell["Check that the determinant is non-vanishing:", "Text",
 CellChangeTimes->{{3.9436018301122413`*^9, 
  3.943601836825261*^9}},ExpressionUUID->"bc1741ae-de0b-4588-a958-\
8be323df80e0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"Det", "[", "VDM", "]"}], "==", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.9436018222519937`*^9, 3.943601824025208*^9}, {
  3.94360203837204*^9, 3.9436020437150707`*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"51eb7f89-9ec5-43b7-b0ce-fc99fb18f77e"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"430.7833645`", ",", "False"}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9436020358445997`*^9, 3.9436790724353623`*^9, 3.943679218714078*^9, 
   3.943679448066373*^9, 3.94367966761767*^9, 3.943679762710412*^9, 
   3.9436798792770653`*^9, 3.9436799192675*^9, 3.94368003232423*^9, 
   3.943680136670909*^9, {3.943681635308445*^9, 3.9436816554455147`*^9}, 
   3.943681704912843*^9, 3.9437033289924154`*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"bd2d1556-55e7-4f4c-81cf-7afe284c4a2f"]
}, Open  ]],

Cell[TextData[{
 "This confirms that II is indeed a set of initial conditions for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["M", "AW"], "."}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "ce677e16-a0e5-45f8-b656-882ee996764c"]
}], "Text",
 CellChangeTimes->{{3.9437108468568707`*^9, 
  3.9437108606536407`*^9}},ExpressionUUID->"624c9098-3d7e-4bce-b6cf-\
dfa7017a84eb"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Proof of Proposition 3.16", "Section",
 CellChangeTimes->{{3.904057768120576*^9, 3.9040577758091297`*^9}, {
  3.910419295280238*^9, 3.910419295674073*^9}, {3.9436325891975327`*^9, 
  3.943632592881384*^9}, {3.945479458161209*^9, 
  3.945479458228463*^9}},ExpressionUUID->"97ac804f-de2f-4540-ba93-\
ac9324505b62"],

Cell["\<\
We now verify explicitly the equality in Proposition 3.16 over the full \
initial set II.\
\>", "Text",
 CellChangeTimes->{{3.9437108703738112`*^9, 3.943710881340542*^9}, {
  3.943710998264917*^9, 3.9437110101316996`*^9}, {3.9454795484853115`*^9, 
  3.9454795485650163`*^9}},ExpressionUUID->"cd479e34-b3ff-4f23-9f34-\
a7a322561bff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Dynamic", "[", 
   RowBox[{"nn", "/", 
    RowBox[{"Length", "[", "II", "]"}]}], "]"}], "//", 
  "ProgressIndicator"}]], "Input",
 CellChangeTimes->{{3.9435995299929514`*^9, 3.9435995386622467`*^9}, {
  3.9435996089065723`*^9, 3.943599612181755*^9}, {3.9436325976990347`*^9, 
  3.943632610828247*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"d207e778-d571-4991-8190-324ed144c456"],

Cell[BoxData[
 FormBox[
  ProgressIndicatorBox[Dynamic[$CellContext`nn/Length[$CellContext`II]]], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.943599613079978*^9, 3.943674216880724*^9, 3.9436790759369645`*^9, 
   3.9436792207818937`*^9, 3.9436794501009398`*^9, 3.943679667646164*^9, 
   3.9436797627326326`*^9, 3.943679879297782*^9, 3.9436799192854004`*^9, 
   3.943680032358143*^9, 3.943680136691807*^9, 3.9436805015855246`*^9, 
   3.9436805983342323`*^9, 3.9436811974728937`*^9, 3.9436813700072107`*^9, 
   3.9436814902526407`*^9, 3.943681583259637*^9, {3.9436816353263955`*^9, 
   3.943681655465466*^9}, 3.9436817049488544`*^9, 3.9436818682322283`*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"0eebb70f-bab2-4c11-b1e2-2e507f1cfda5"]
}, Open  ]],

Cell[TextData[{
 "For each point in II, we will evaluate cGW and cAW as (2,1)-tensors in \
mixed coordinates (flat for the upper indices; linear for the lower index). \
This spares us the inversion of a Jacobian and substantially speeds up \
computations. We will thus need to evaluate flat coordinates, the (3,0) cGW \
tensor in ",
 Cell[BoxData[
  FormBox["x", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "0dae3310-1abd-4b03-8929-f8acfa91ff9c"],
 "-coordinates, the Jacobian of the change-of-variables ",
 Cell[BoxData[
  FormBox[
   RowBox[{"t", "->", 
    RowBox[{"t", "(", "x", ")"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "1c42db74-1d88-47bb-8dfb-280ddb28a26c"],
 ", and then evaluate the (2,1) tensors cGW-cAW constructed of them. The \
verification of the duality consists in proving that this is zero for all \
points in II. If that is the case, the next routine should return a string of \
RANK  RANK by RANK zero matrices."
}], "Text",
 CellChangeTimes->{{3.943711020875408*^9, 
  3.9437113513036213`*^9}},ExpressionUUID->"65452dcd-b8aa-4e2e-a39a-\
14aa551b2331"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"AbsoluteTiming", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "ttEV", ",", "cGWEV", ",", "JacTtoXEV", ",", "c21AWEV", ",", 
          "repltoX", ",", " ", "repltoT"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"repltoX", "=", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Q", "[", "0", "]"}], "->", "1"}], "}"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Q", "[", "i", "]"}], "->", 
               RowBox[{
                RowBox[{"II", "[", 
                 RowBox[{"[", "nn", "]"}], "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "RANK"}], "}"}]}], "]"}]}], 
           "]"}]}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{
          "*", " ", "replacement", " ", "rule", " ", "for", " ", "linear", 
           " ", "coordinates", " ", "evaluated", " ", "on", " ", "initial", 
           " ", "set"}], " ", "**)"}], "\[IndentingNewLine]", 
         RowBox[{"ttEV", " ", "=", " ", 
          RowBox[{"tt", "//.", " ", "repltoX"}]}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{
          "*", "evaluates", " ", "flat", " ", "coordinates", " ", "on", " ", 
           "initial", " ", "set"}], "**)"}], "\[IndentingNewLine]", 
         RowBox[{"repltoT", " ", "=", " ", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"t", "[", "i", "]"}], " ", "->", " ", 
             RowBox[{"ttEV", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"RANK", "+", "1"}]}], "}"}]}], "]"}]}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{
          "*", " ", "replacement", " ", "rule", " ", "for", " ", "flat", "  ",
            "coordinates", " ", "evaluated", " ", "on", " ", "initial", " ", 
           "set"}], " ", "**)"}], "\[IndentingNewLine]", 
         RowBox[{"cGWEV", "=", 
          RowBox[{"cGW", "//.", "repltoX"}]}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"*", " ", "quantum", " ", "cohomology", " ", "3"}], "-", 
           RowBox[{
           "point", " ", "function", " ", "evaluated", " ", "on", " ", 
            "initial", " ", "set"}]}], " ", "**)"}], "\[IndentingNewLine]", 
         RowBox[{"JacTtoXEV", "=", 
          RowBox[{"JacTtoX", "//.", "repltoX"}]}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{
          "*", " ", "Jacobian", " ", "matrix", " ", "from", " ", "flat", " ", 
           "to", " ", "linear", " ", "coordinates", " ", "evaluated", " ", 
           "on", " ", "initial", " ", "set"}], " ", "**)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"c21AWEV", " ", "=", " ", 
          RowBox[{"c21AW", "//.", "repltoT"}]}], ";", "  ", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"*", " ", "affine", " ", "Weyl", " ", "3"}], "-", 
           RowBox[{
           "point", " ", "function", " ", "evaluated", " ", "on", " ", 
            "initial", " ", "set"}]}], " ", "**)"}], "\[IndentingNewLine]", 
         RowBox[{"Table", "[", "\[IndentingNewLine]", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"JacTtoXEV", ".", "etaGWinv", ".", 
              RowBox[{"cGWEV", "[", 
               RowBox[{"[", 
                RowBox[{"kk", "+", "1"}], "]"}], "]"}], ".", "etaGWinv", ".", 
              RowBox[{"Transpose", "[", "JacTtoXEV", "]"}]}], ")"}], "-", 
            "  ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Transpose", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"c21AWEV", ".", "JacTtoXEV"}], ")"}], ",", 
                RowBox[{"1", "<->", "3"}]}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"kk", "+", "1"}], "]"}], "]"}], ")"}]}], 
           "\[IndentingNewLine]", ",", 
           RowBox[{"{", 
            RowBox[{"kk", ",", "1", ",", "RANK"}], "}"}]}], "]"}]}]}], 
       "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"nn", ",", "1", ",", 
        RowBox[{"Length", "[", "II", "]"}]}], "}"}]}], "]"}], "//", 
    "DeleteDuplicates"}], "\[IndentingNewLine]", "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.92704379520621*^9, 3.927043818902531*^9}, 
   3.9270438827322407`*^9, {3.927043931124404*^9, 3.927043933539747*^9}, {
   3.9270440215207624`*^9, 3.927044156726817*^9}, {3.927112508612522*^9, 
   3.927112517330606*^9}, {3.927112549276396*^9, 3.9271125544989243`*^9}, {
   3.927112734217845*^9, 3.927112740022594*^9}, {3.9271154727916293`*^9, 
   3.927115480438171*^9}, {3.927115545835785*^9, 3.927115546811737*^9}, {
   3.9271169164301214`*^9, 3.927116917881075*^9}, {3.9271304688261995`*^9, 
   3.9271304726064415`*^9}, 3.9271310105978994`*^9, {3.927458355771565*^9, 
   3.927458362671648*^9}, {3.9276119011120806`*^9, 3.927611973967374*^9}, 
   3.9276120563600674`*^9, {3.927612274200082*^9, 3.927612276199875*^9}, {
   3.927612319995408*^9, 3.927612322428162*^9}, {3.9276123772104783`*^9, 
   3.927612409498146*^9}, {3.9276126366507053`*^9, 3.927612641554469*^9}, {
   3.9276127171884584`*^9, 3.9276128533944516`*^9}, 3.9276137608566723`*^9, 
   3.9276140079753847`*^9, {3.9276142289650836`*^9, 3.9276142301800485`*^9}, 
   3.9276902572121286`*^9, 3.927692717983197*^9, {3.9276927540497456`*^9, 
   3.9276928029126587`*^9}, {3.9276929869176626`*^9, 3.92769299092968*^9}, {
   3.927693204848653*^9, 3.9276932138688583`*^9}, {3.9276933671380806`*^9, 
   3.927693375139869*^9}, 3.9276935397639327`*^9, 3.9276937214730844`*^9, {
   3.92769663352814*^9, 3.92769663443176*^9}, {3.927696866135028*^9, 
   3.927696936828392*^9}, 3.927696973713259*^9, {3.927697181441555*^9, 
   3.9276971817922096`*^9}, {3.9276972506821365`*^9, 3.927697257181376*^9}, {
   3.9276979490947156`*^9, 3.927697960707863*^9}, {3.9276992277414846`*^9, 
   3.927699254582862*^9}, {3.9277003932628984`*^9, 3.9277003936398716`*^9}, 
   3.927701436740875*^9, {3.943550958789093*^9, 3.9435509975930195`*^9}, {
   3.9435510983241067`*^9, 3.943551153572816*^9}, {3.9435517926556244`*^9, 
   3.9435518143706727`*^9}, {3.9435518855010395`*^9, 3.943551892394105*^9}, {
   3.9435914256549225`*^9, 3.9435915396676073`*^9}, 3.94359195574616*^9, {
   3.9435934220981755`*^9, 3.9435935036659303`*^9}, {3.9435952679139204`*^9, 
   3.9435952744520345`*^9}, {3.9435953151889586`*^9, 3.943595427956625*^9}, {
   3.9435955379894147`*^9, 3.9435955395790195`*^9}, {3.943598660789688*^9, 
   3.9435986631504946`*^9}, {3.9435988099209146`*^9, 3.943598846547825*^9}, 
   3.9435988785081854`*^9, {3.9435990013662415`*^9, 3.94359900140057*^9}, {
   3.94359919377815*^9, 3.9435992172371645`*^9}, 3.943599470699091*^9, {
   3.943599524915399*^9, 3.9435995269233723`*^9}, {3.943632604134439*^9, 
   3.9436326058543*^9}, {3.9436742185946026`*^9, 3.9436742199737015`*^9}, {
   3.9436743390329638`*^9, 3.943674341067109*^9}, 3.9436745502591023`*^9, {
   3.9436767124634047`*^9, 3.943676712798715*^9}, {3.943679079342802*^9, 
   3.943679079385984*^9}, {3.9436791510509343`*^9, 3.943679151476626*^9}, 
   3.943679923933403*^9, {3.94368006633388*^9, 3.943680066483633*^9}, {
   3.943681266939266*^9, 3.94368126720617*^9}, {3.9436816404908676`*^9, 
   3.943681640882268*^9}, {3.943681822220353*^9, 3.9436818226594706`*^9}, {
   3.943681950807828*^9, 3.943681951336421*^9}, {3.9437099151033955`*^9, 
   3.943710042456996*^9}, 
   3.943710331139737*^9},ExpressionUUID->"cd52be8d-e5f4-42fe-a302-\
b85c5a6701dc"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"20687.3779561`", ",", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}], "\[NoBreak]", ")"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.943601005338497*^9, 3.9436742760668974`*^9, 
  3.9436744006635275`*^9, 3.9436746081427703`*^9, 3.9436747193879733`*^9, 
  3.9436790815671434`*^9, 3.94367915268056*^9, 3.9436792249425907`*^9, 
  3.9436794517237515`*^9, 3.943679669159614*^9, 3.9436797960004396`*^9, 
  3.9436798808352137`*^9, 3.943679920834427*^9, 3.9436800334617815`*^9, 
  3.9436800682443457`*^9, 3.9436801378017445`*^9, 3.943680359045146*^9, 
  3.943680511456122*^9, 3.943680655455234*^9, 3.9436810418309927`*^9, 
  3.9436812553116603`*^9, 3.9436814248416476`*^9, 3.943681544818353*^9, 
  3.943681584578153*^9, 3.943681635435083*^9, 3.94368166576919*^9, 
  3.943681805059645*^9, 3.9436819218609285`*^9, 3.9437026390440874`*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"b85c3ee2-0a8f-4e54-861d-21bd4a0e1215"]
}, Open  ]],

Cell["QED.", "Text",
 CellChangeTimes->{{3.94371136438148*^9, 
  3.9437113651487536`*^9}},ExpressionUUID->"c275c0e2-7e9e-4298-aa69-\
e3033eb9cece"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1142.1, 576.9},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
CommonDefaultFormatTypes->{"Output"->TraditionalForm},
FrontEndVersion->"13.2 for Microsoft Windows (64-bit) (January 30, 2023)",
StyleDefinitions->FrontEnd`FileName[{"Article"}, "Preprint.nb", 
  CharacterEncoding -> "UTF-8"],
ExpressionUUID->"6380a3c9-977a-4e5d-addb-95659e248f58"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 405, 11, 81, "Title",ExpressionUUID->"75af805e-659e-4108-a3e0-ce89c58d9d52"],
Cell[988, 35, 1014, 16, 29, "Input",ExpressionUUID->"cb74bdea-8602-4152-afd6-7df4dadee3d6"],
Cell[CellGroupData[{
Cell[2027, 55, 418, 6, 70, "Section",ExpressionUUID->"fbd36c47-2055-4f45-b629-0221e46df67b"],
Cell[2448, 63, 323, 7, 28, "Text",ExpressionUUID->"3a206fb1-34c9-4b6a-a567-bc53b3781dd1"],
Cell[2774, 72, 391, 9, 29, "Input",ExpressionUUID->"c68f2acb-19a7-4014-b195-e9da3812f197"],
Cell[3168, 83, 1761, 46, 47, "Text",ExpressionUUID->"456967a7-5e7e-4f0d-a077-676882dbef77"],
Cell[4932, 131, 3133, 74, 117, "Input",ExpressionUUID->"869e2e65-977a-409e-9895-e11b95c0b888"],
Cell[8068, 207, 215, 5, 28, "Text",ExpressionUUID->"5734448c-f68b-4a9e-a2c9-e768bf1c7631"],
Cell[8286, 214, 719, 19, 29, "Input",ExpressionUUID->"d29d78d5-ebbe-4dba-a1e9-fcca0d70f7c9"],
Cell[9008, 235, 225, 4, 28, "Text",ExpressionUUID->"fafcc761-3d46-4556-ac53-1a9a9b01f47d"],
Cell[9236, 241, 1005, 30, 29, "Input",ExpressionUUID->"086c35dd-6306-4d77-8d94-b2c70a726837"],
Cell[10244, 273, 706, 17, 28, "Text",ExpressionUUID->"6c5cacc3-c1dc-42e2-beab-dd8af8102b55"],
Cell[10953, 292, 13318, 368, 685, "Input",ExpressionUUID->"bd3fb8fc-1a1c-43f1-975a-71b4736a9140"],
Cell[24274, 662, 659, 18, 28, "Text",ExpressionUUID->"e38ba878-f515-49ac-bc02-c73773dcde8a"],
Cell[24936, 682, 16686, 436, 529, "Input",ExpressionUUID->"d32aa724-9d24-4007-b4db-d8cdb5ec71f6"],
Cell[41625, 1120, 314, 10, 28, "Text",ExpressionUUID->"e28deca0-bef8-4457-8f81-bb529a3fc80a"],
Cell[41942, 1132, 4021, 100, 135, "Input",ExpressionUUID->"7a130863-7768-4272-98c6-d111b0e2742e"]
}, Closed]],
Cell[CellGroupData[{
Cell[46000, 1237, 415, 10, 40, "Section",ExpressionUUID->"9c468157-e565-48c7-a3c6-c92c1bb58ab6"],
Cell[46418, 1249, 182, 3, 28, "Text",ExpressionUUID->"2d81318c-3a17-48dc-8be0-8be93445c5fc"],
Cell[46603, 1254, 594, 12, 29, "Input",ExpressionUUID->"fd872096-7f38-4ca2-9c21-b8377e33273a"],
Cell[47200, 1268, 342, 10, 28, "Text",ExpressionUUID->"30911128-9672-439f-913e-34d9f25b528a"],
Cell[47545, 1280, 1315, 31, 29, "Input",ExpressionUUID->"7bd73f3d-3d48-4142-8a2f-a0b59c294dd4"],
Cell[48863, 1313, 404, 12, 29, "Text",ExpressionUUID->"3b89f98b-ff00-47ce-82b0-295d085eeee9"],
Cell[CellGroupData[{
Cell[49292, 1329, 898, 14, 29, "Input",ExpressionUUID->"d9c31851-9226-4e95-be18-faca812853da"],
Cell[50193, 1345, 5027, 85, 235, "Output",ExpressionUUID->"7caf8b63-5b1e-404e-a8da-2a18e310690c"]
}, Open  ]],
Cell[55235, 1433, 162, 3, 28, "Text",ExpressionUUID->"6bd4f646-e0eb-4886-9b63-aca63cb58379"],
Cell[55400, 1438, 416, 7, 29, "Input",ExpressionUUID->"1119d3e4-edde-4684-a008-13e82b7c8b0d"],
Cell[55819, 1447, 515, 17, 28, "Text",ExpressionUUID->"0eb28a5a-e636-46e9-804e-8d7f4723c1dc"],
Cell[56337, 1466, 2184, 47, 29, "Input",ExpressionUUID->"e3e966a5-960f-4526-93df-b5e0de67290d"],
Cell[58524, 1515, 373, 11, 28, "Text",ExpressionUUID->"132a3ab4-2ec6-4271-b2b9-882e578fed54"],
Cell[CellGroupData[{
Cell[58922, 1530, 1285, 28, 29, "Input",ExpressionUUID->"407dcdb5-ecec-464f-8837-ff7d6e4d9aa7"],
Cell[60210, 1560, 1016, 16, 28, "Output",ExpressionUUID->"48d3e4a3-9b67-46c8-91d3-4beafcfbc00c"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[61275, 1582, 469, 11, 41, "Section",ExpressionUUID->"5dcbcd40-fc83-46ee-8bd1-3ac11fd48bcd"],
Cell[61747, 1595, 191, 3, 28, "Text",ExpressionUUID->"3328c2d2-03e6-457a-87e1-2262ba05bec5"],
Cell[61941, 1600, 2815, 73, 99, "Input",ExpressionUUID->"db4955da-f886-436b-aeb7-671e28794b9c"],
Cell[64759, 1675, 161, 3, 28, "Text",ExpressionUUID->"63a8d19b-1fcd-4e02-b313-7256f7529403"],
Cell[64923, 1680, 1371, 32, 29, "Input",ExpressionUUID->"b76b70c3-172e-4852-933d-d5ce448e5ee9"],
Cell[66297, 1714, 331, 9, 28, "Text",ExpressionUUID->"f5b3a2f3-79dc-42e5-a675-01c006c1a997"],
Cell[66631, 1725, 1385, 36, 29, "Input",ExpressionUUID->"d048eee2-29ad-4c3d-a46e-0a7911b307cc"],
Cell[68019, 1763, 301, 9, 28, "Text",ExpressionUUID->"a1989f06-8f88-4799-9f1a-adaabe9abf10"],
Cell[CellGroupData[{
Cell[68345, 1776, 799, 12, 29, "Input",ExpressionUUID->"6138b169-761a-47df-b08f-19ee05cba197"],
Cell[69147, 1790, 5265, 87, 163, "Output",ExpressionUUID->"731a95cb-5209-4f39-870e-3ce2bd556db4"]
}, Open  ]],
Cell[74427, 1880, 159, 3, 28, "Text",ExpressionUUID->"1091ed08-54b7-40d0-bd24-e1f18ea3c4d6"],
Cell[CellGroupData[{
Cell[74611, 1887, 459, 8, 29, "Input",ExpressionUUID->"0806fc0a-d14c-46c7-90cd-a198b20f59f6"],
Cell[75073, 1897, 5739, 132, 154, "Output",ExpressionUUID->"89fb94f7-60cb-447c-a198-597a47809a28"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[80861, 2035, 391, 6, 40, "Section",ExpressionUUID->"d790b204-4039-4ed9-961f-4618560e4e8e"],
Cell[CellGroupData[{
Cell[81277, 2045, 168, 3, 36, "Subsection",ExpressionUUID->"c166cf85-cc10-466d-a7b2-cf753578d401"],
Cell[81448, 2050, 406, 12, 28, "Text",ExpressionUUID->"1ac7f665-b9f4-4dd9-be57-8e7e90f91c1d"],
Cell[CellGroupData[{
Cell[81879, 2066, 430, 8, 29, "Input",ExpressionUUID->"66b98e79-b4ef-43bb-93f7-3d531a08fe5d"],
Cell[82312, 2076, 1377, 22, 28, "Output",ExpressionUUID->"52d746b8-bc47-4f15-84ca-d6f3e3b69ad5"]
}, Open  ]],
Cell[83704, 2101, 313, 9, 28, "Text",ExpressionUUID->"bbdc79f5-1b5a-43d4-abf1-b54c9dcc3d57"],
Cell[CellGroupData[{
Cell[84042, 2114, 370, 7, 29, "Input",ExpressionUUID->"47496322-8cf2-4214-aad7-60aa7d93d931"],
Cell[84415, 2123, 1268, 18, 28, "Output",ExpressionUUID->"ab93cda4-83a9-4e5e-8725-21c97d5b6f7f"]
}, Open  ]],
Cell[85698, 2144, 234, 4, 28, "Text",ExpressionUUID->"a4e5e238-f491-492f-8d26-c1058989d92d"],
Cell[85935, 2150, 486, 10, 29, "Input",ExpressionUUID->"3d18089d-a515-4832-8bc8-afaa7fae952b"],
Cell[86424, 2162, 158, 3, 28, "Text",ExpressionUUID->"a1fe7ab3-ce56-43d7-8d01-0a79325cfdfa"],
Cell[CellGroupData[{
Cell[86607, 2169, 310, 5, 29, "Input",ExpressionUUID->"1753f7a4-c207-4cfc-829f-57218f194f92"],
Cell[86920, 2176, 1258, 18, 28, "Output",ExpressionUUID->"5460adcd-ff56-4b2a-a92e-385ab7243756"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[88227, 2200, 177, 3, 36, "Subsection",ExpressionUUID->"bf894b10-8981-44c1-a537-50c5501f243d"],
Cell[88407, 2205, 1403, 39, 46, "Text",ExpressionUUID->"951ebbfa-882b-4a65-bd57-a93ef23d18c6"],
Cell[89813, 2246, 423, 9, 29, "Input",ExpressionUUID->"4a0a2273-8174-4bc8-a127-479ca8bffa9f"],
Cell[90239, 2257, 201, 3, 28, "Text",ExpressionUUID->"dbb635e5-bdb8-4bca-95c8-2f186500ba4f"],
Cell[CellGroupData[{
Cell[90465, 2264, 1180, 32, 29, "Input",ExpressionUUID->"81308065-ba91-451e-ad55-64ea3e177128"],
Cell[91648, 2298, 589, 9, 28, "Output",ExpressionUUID->"0ceca681-4acb-4ae2-9c09-4ee1247bafc9"]
}, Open  ]],
Cell[92252, 2310, 418, 11, 28, "Text",ExpressionUUID->"42763139-2307-477e-bdc1-b5f367b64be4"],
Cell[CellGroupData[{
Cell[92695, 2325, 2345, 55, 148, "Input",ExpressionUUID->"89450fa2-6797-45a6-9637-69d56dc6c7d1"],
Cell[95043, 2382, 1328, 20, 28, "Output",ExpressionUUID->"b46f0cb7-3618-4a50-9a49-f0780b9728d6"]
}, Open  ]],
Cell[96386, 2405, 188, 3, 28, "Text",ExpressionUUID->"bc1741ae-de0b-4588-a958-8be323df80e0"],
Cell[CellGroupData[{
Cell[96599, 2412, 321, 6, 29, "Input",ExpressionUUID->"51eb7f89-9ec5-43b7-b0ce-fc99fb18f77e"],
Cell[96923, 2420, 552, 10, 28, "Output",ExpressionUUID->"bd2d1556-55e7-4f4c-81cf-7afe284c4a2f"]
}, Open  ]],
Cell[97490, 2433, 408, 11, 28, "Text",ExpressionUUID->"624c9098-3d7e-4bce-b6cf-dfa7017a84eb"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[97947, 2450, 318, 5, 40, "Section",ExpressionUUID->"97ac804f-de2f-4540-ba93-ac9324505b62"],
Cell[98268, 2457, 342, 7, 28, "Text",ExpressionUUID->"cd479e34-b3ff-4f23-9f34-a7a322561bff"],
Cell[CellGroupData[{
Cell[98635, 2468, 415, 9, 29, "Input",ExpressionUUID->"d207e778-d571-4991-8190-324ed144c456"],
Cell[99053, 2479, 745, 12, 29, "Output",ExpressionUUID->"0eebb70f-bab2-4c11-b1e2-2e507f1cfda5"]
}, Open  ]],
Cell[99813, 2494, 1130, 24, 62, "Text",ExpressionUUID->"65452dcd-b8aa-4e2e-a39a-14aa551b2331"],
Cell[CellGroupData[{
Cell[100968, 2522, 7894, 152, 293, "Input",ExpressionUUID->"cd52be8d-e5f4-42fe-a302-b85c5a6701dc"],
Cell[108865, 2676, 8862, 178, 155, "Output",ExpressionUUID->"b85c3ee2-0a8f-4e54-861d-21bd4a0e1215"]
}, Open  ]],
Cell[117742, 2857, 147, 3, 28, "Text",ExpressionUUID->"c275c0e2-7e9e-4298-aa69-e3033eb9cece"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/FAWE6.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(E^(12*t[7])/12 + (E^(6*t[7])*t[1]^3)/6 - t[1]^6/19440 - (t[1]^4*t[2])/3888 - 
  (t[1]^2*t[2]^2)/1296 - t[2]^3/3888 - (t[1]*t[2]*t[3])/18 + 
  (E^(4*t[7])*t[1]^2*t[4])/36 - (E^(4*t[7])*t[2]*t[4])/36 + 
  (E^(2*t[7])*t[1]*t[4]^2)/72 + t[4]^3/3888 + (E^(8*t[7])*t[1]*t[5])/2 + 
  (E^(2*t[7])*t[1]^4*t[5])/72 - (E^(2*t[7])*t[1]^2*t[2]*t[5])/36 + 
  (E^(2*t[7])*t[2]^2*t[5])/72 + (t[3]*t[4]*t[5])/18 + 
  (5*E^(4*t[7])*t[1]^2*t[5]^2)/18 - (E^(4*t[7])*t[2]*t[5]^2)/36 + 
  (E^(2*t[7])*t[1]*t[4]*t[5]^2)/36 - (t[4]^2*t[5]^2)/1296 + 
  (E^(6*t[7])*t[5]^3)/6 + (E^(2*t[7])*t[1]*t[5]^4)/72 + (t[4]*t[5]^4)/3888 - 
  t[5]^6/19440 + (E^(3*t[7])*t[1]^3*t[6])/6 - (E^(3*t[7])*t[1]*t[2]*t[6])/6 + 
  (E^t[7]*t[1]^2*t[4]*t[6])/36 - (E^t[7]*t[2]*t[4]*t[6])/36 + 
  E^(5*t[7])*t[1]*t[5]*t[6] + (E^(3*t[7])*t[4]*t[5]*t[6])/6 + 
  (E^t[7]*t[1]^2*t[5]^2*t[6])/36 - (E^t[7]*t[2]*t[5]^2*t[6])/36 + 
  (E^(3*t[7])*t[5]^3*t[6])/6 + (E^(6*t[7])*t[6]^2)/2 + (t[3]*t[6]^2)/4 + 
  (E^(2*t[7])*t[1]*t[5]*t[6]^2)/2 + (E^(3*t[7])*t[6]^3)/3 - t[6]^4/96 + 
  (t[3]^2*t[7])/2)/2


==> anc/FAWE7.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(E^(24*t[8])/24 + (E^(16*t[8])*t[1]^2)/4 + (E^(12*t[8])*t[1]^3)/6 + 
  (5*E^(8*t[8])*t[1]^4)/36 + (E^(4*t[8])*t[1]^5)/72 - t[1]^6/19440 + 
  (E^(8*t[8])*t[1]^2*t[2])/36 + (E^(4*t[8])*t[1]^3*t[2])/36 + 
  (t[1]^4*t[2])/3888 + (E^(8*t[8])*t[2]^2)/72 + (E^(4*t[8])*t[1]*t[2]^2)/72 - 
  (t[1]^2*t[2]^2)/1296 + t[2]^3/3888 + (t[1]*t[2]*t[3])/18 + 
  (E^(6*t[8])*t[4]^2)/18432 + (E^(2*t[8])*t[1]*t[4]^2)/18432 + 
  (E^(10*t[8])*t[1]^2*t[5])/8 + (E^(6*t[8])*t[1]^3*t[5])/24 + 
  (E^(2*t[8])*t[1]^4*t[5])/288 + (E^(6*t[8])*t[1]*t[2]*t[5])/24 + 
  (E^(2*t[8])*t[1]^2*t[2]*t[5])/144 + (E^(2*t[8])*t[2]^2*t[5])/288 + 
  (t[4]^2*t[5])/294912 + (E^(12*t[8])*t[5]^2)/64 + 
  (E^(4*t[8])*t[1]^2*t[5]^2)/64 + (t[3]*t[5]^2)/128 + 
  (E^(6*t[8])*t[5]^3)/384 - t[5]^4/49152 + (E^(4*t[8])*t[1]^2*t[4]*t[6])/
   576 + (E^(4*t[8])*t[2]*t[4]*t[6])/576 + (t[3]*t[4]*t[6])/384 + 
  (E^(6*t[8])*t[4]*t[5]*t[6])/1536 + (E^(2*t[8])*t[1]*t[4]*t[5]*t[6])/1536 - 
  (t[4]*t[5]^2*t[6])/49152 + (E^(18*t[8])*t[6]^2)/6 + 
  (E^(14*t[8])*t[1]*t[6]^2)/2 + (5*E^(10*t[8])*t[1]^2*t[6]^2)/8 + 
  (5*E^(6*t[8])*t[1]^3*t[6]^2)/24 + (E^(2*t[8])*t[1]^4*t[6]^2)/288 + 
  (E^(6*t[8])*t[1]*t[2]*t[6]^2)/24 + (E^(2*t[8])*t[1]^2*t[2]*t[6]^2)/144 + 
  (E^(2*t[8])*t[2]^2*t[6]^2)/288 - (t[4]^2*t[6]^2)/589824 + 
  (E^(12*t[8])*t[5]*t[6]^2)/32 + (E^(8*t[8])*t[1]*t[5]*t[6]^2)/8 + 
  (E^(4*t[8])*t[1]^2*t[5]*t[6]^2)/24 + (E^(4*t[8])*t[2]*t[5]*t[6]^2)/96 + 
  (5*E^(6*t[8])*t[5]^2*t[6]^2)/512 + (E^(2*t[8])*t[1]*t[5]^2*t[6]^2)/512 + 
  (t[5]^3*t[6]^2)/24576 + (E^(6*t[8])*t[4]*t[6]^3)/9216 + 
  (E^(2*t[8])*t[1]*t[4]*t[6]^3)/9216 + (t[4]*t[5]*t[6]^3)/147456 + 
  (19*E^(12*t[8])*t[6]^4)/192 + (E^(8*t[8])*t[1]*t[6]^4)/8 + 
  (5*E^(4*t[8])*t[1]^2*t[6]^4)/288 + (E^(4*t[8])*t[2]*t[6]^4)/576 + 
  (13*E^(6*t[8])*t[5]*t[6]^4)/1536 + (E^(2*t[8])*t[1]*t[5]*t[6]^4)/1536 - 
  (t[5]^2*t[6]^4)/49152 - (t[4]*t[6]^5)/2949120 + 
  (49*E^(6*t[8])*t[6]^6)/18432 + (E^(2*t[8])*t[1]*t[6]^6)/18432 + 
  (t[5]*t[6]^6)/294912 - t[6]^8/4128768 + (E^(5*t[8])*t[1]*t[4]*t[7])/96 + 
  (E^t[8]*t[1]^2*t[4]*t[7])/576 + (E^t[8]*t[2]*t[4]*t[7])/576 + 
  (E^(3*t[8])*t[4]*t[5]*t[7])/384 + E^(11*t[8])*t[1]*t[6]*t[7] + 
  (7*E^(7*t[8])*t[1]^2*t[6]*t[7])/6 + (E^(3*t[8])*t[1]^3*t[6]*t[7])/6 + 
  (E^(7*t[8])*t[2]*t[6]*t[7])/6 + (E^(3*t[8])*t[1]*t[2]*t[6]*t[7])/6 + 
  (E^(9*t[8])*t[5]*t[6]*t[7])/4 + (5*E^(5*t[8])*t[1]*t[5]*t[6]*t[7])/16 + 
  (E^t[8]*t[1]^2*t[5]*t[6]*t[7])/96 + (E^t[8]*t[2]*t[5]*t[6]*t[7])/96 + 
  (E^(3*t[8])*t[5]^2*t[6]*t[7])/64 + (E^(3*t[8])*t[4]*t[6]^2*t[7])/384 + 
  (E^(9*t[8])*t[6]^3*t[7])/4 + (25*E^(5*t[8])*t[1]*t[6]^3*t[7])/96 + 
  (E^t[8]*t[1]^2*t[6]^3*t[7])/576 + (E^t[8]*t[2]*t[6]^3*t[7])/576 + 
  (7*E^(3*t[8])*t[5]*t[6]^3*t[7])/384 + (E^(3*t[8])*t[6]^5*t[7])/384 + 
  (E^(12*t[8])*t[7]^2)/2 + E^(8*t[8])*t[1]*t[7]^2 + 
  (2*E^(4*t[8])*t[1]^2*t[7]^2)/3 + (E^(4*t[8])*t[2]*t[7]^2)/6 + 
  (t[3]*t[7]^2)/4 + (E^(6*t[8])*t[5]*t[7]^2)/8 + 
  (E^(2*t[8])*t[1]*t[5]*t[7]^2)/8 + (5*E^(6*t[8])*t[6]^2*t[7]^2)/8 + 
  (E^(2*t[8])*t[1]*t[6]^2*t[7]^2)/8 + (E^(3*t[8])*t[6]*t[7]^3)/3 - 
  t[7]^4/96 + (t[3]^2*t[8])/2)/2


==> anc/FAWE8.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(E^(60*t[9]) + 15*E^(40*t[9])*t[1]^2 + 20*E^(30*t[9])*t[1]^3 + 
  (185*E^(20*t[9])*t[1]^4)/6 + (23*E^(10*t[9])*t[1]^5)/3 - t[1]^6/324 - 
  (5*E^(20*t[9])*t[1]^2*t[2])/3 - (10*E^(10*t[9])*t[1]^3*t[2])/3 - 
  (5*t[1]^4*t[2])/324 + (5*E^(20*t[9])*t[2]^2)/6 + 
  (5*E^(10*t[9])*t[1]*t[2]^2)/3 - (5*t[1]^2*t[2]^2)/108 - (5*t[2]^3)/324 - 
  (10*t[1]*t[2]*t[3])/3 + (E^(6*t[9])*t[1]^3*t[4])/50 - 
  (E^(6*t[9])*t[1]*t[2]*t[4])/50 + (3*E^(12*t[9])*t[4]^2)/25000 + 
  (3*E^(2*t[9])*t[1]*t[4]^2)/25000 + (2*E^(22*t[9])*t[1]^2*t[5])/5 + 
  (2*E^(12*t[9])*t[1]^3*t[5])/5 + (E^(2*t[9])*t[1]^4*t[5])/90 - 
  (E^(2*t[9])*t[1]^2*t[2]*t[5])/45 + (E^(2*t[9])*t[2]^2*t[5])/90 + 
  (E^(8*t[9])*t[1]*t[4]*t[5])/625 + (E^(24*t[9])*t[5]^2)/375 + 
  (2*E^(14*t[9])*t[1]*t[5]^2)/375 + (E^(4*t[9])*t[1]^2*t[5]^2)/375 + 
  (t[4]*t[5]^2)/468750 + (2*E^(6*t[9])*t[5]^3)/84375 + 
  3*E^(18*t[9])*t[1]^3*t[6] + E^(8*t[9])*t[1]^4*t[6] - 
  E^(18*t[9])*t[1]*t[2]*t[6] - E^(8*t[9])*t[1]^2*t[2]*t[6] + 
  (E^(4*t[9])*t[1]^2*t[4]*t[6])/500 - (E^(4*t[9])*t[2]*t[4]*t[6])/500 + 
  (3*t[4]^2*t[6])/1250000 + (E^(10*t[9])*t[1]^2*t[5]*t[6])/75 - 
  (E^(10*t[9])*t[2]*t[5]*t[6])/75 + (2*t[3]*t[5]*t[6])/125 + 
  (E^(36*t[9])*t[6]^2)/10 + (3*E^(26*t[9])*t[1]*t[6]^2)/10 + 
  (3*E^(16*t[9])*t[1]^2*t[6]^2)/5 + (11*E^(6*t[9])*t[1]^3*t[6]^2)/100 - 
  (E^(6*t[9])*t[1]*t[2]*t[6]^2)/100 + (3*E^(12*t[9])*t[4]*t[6]^2)/25000 + 
  (3*E^(2*t[9])*t[1]*t[4]*t[6]^2)/25000 + (E^(18*t[9])*t[5]*t[6]^2)/250 + 
  (3*E^(8*t[9])*t[1]*t[5]*t[6]^2)/625 - (t[5]^2*t[6]^2)/468750 + 
  (E^(4*t[9])*t[1]^2*t[6]^3)/1000 - (E^(4*t[9])*t[2]*t[6]^3)/1000 - 
  (t[4]*t[6]^3)/1250000 + (53*E^(12*t[9])*t[6]^4)/100000 + 
  (3*E^(2*t[9])*t[1]*t[6]^4)/100000 + t[6]^5/5000000 + 
  30*E^(34*t[9])*t[1]^2*t[7] + 60*E^(24*t[9])*t[1]^3*t[7] + 
  (245*E^(14*t[9])*t[1]^4*t[7])/6 + (5*E^(4*t[9])*t[1]^5*t[7])/6 - 
  (35*E^(14*t[9])*t[1]^2*t[2]*t[7])/3 - (5*E^(4*t[9])*t[1]^3*t[2]*t[7])/3 + 
  (5*E^(14*t[9])*t[2]^2*t[7])/6 + (5*E^(4*t[9])*t[1]*t[2]^2*t[7])/6 + 
  (E^(10*t[9])*t[1]^2*t[4]*t[7])/50 - (E^(10*t[9])*t[2]*t[4]*t[7])/50 + 
  (3*t[3]*t[4]*t[7])/125 + (3*E^(6*t[9])*t[4]^2*t[7])/25000 + 
  (8*E^(16*t[9])*t[1]^2*t[5]*t[7])/15 + (4*E^(6*t[9])*t[1]^3*t[5]*t[7])/25 - 
  (2*E^(16*t[9])*t[2]*t[5]*t[7])/15 - (4*E^(6*t[9])*t[1]*t[2]*t[5]*t[7])/25 + 
  (E^(12*t[9])*t[4]*t[5]*t[7])/3125 + (E^(2*t[9])*t[1]*t[4]*t[5]*t[7])/3125 + 
  (4*E^(8*t[9])*t[1]*t[5]^2*t[7])/1875 - (2*t[5]^3*t[7])/2109375 + 
  6*E^(32*t[9])*t[1]*t[6]*t[7] + (66*E^(22*t[9])*t[1]^2*t[6]*t[7])/5 + 
  (41*E^(12*t[9])*t[1]^3*t[6]*t[7])/5 + (E^(2*t[9])*t[1]^4*t[6]*t[7])/30 - 
  E^(12*t[9])*t[1]*t[2]*t[6]*t[7] - (E^(2*t[9])*t[1]^2*t[2]*t[6]*t[7])/15 + 
  (E^(2*t[9])*t[2]^2*t[6]*t[7])/30 + (3*E^(8*t[9])*t[1]*t[4]*t[6]*t[7])/625 + 
  (2*E^(24*t[9])*t[5]*t[6]*t[7])/125 + (14*E^(14*t[9])*t[1]*t[5]*t[6]*t[7])/
   125 + (7*E^(4*t[9])*t[1]^2*t[5]*t[6]*t[7])/375 - 
  (E^(4*t[9])*t[2]*t[5]*t[6]*t[7])/375 - (t[4]*t[5]*t[6]*t[7])/156250 + 
  (2*E^(6*t[9])*t[5]^2*t[6]*t[7])/9375 + (3*E^(20*t[9])*t[1]*t[6]^2*t[7])/
   10 + (7*E^(10*t[9])*t[1]^2*t[6]^2*t[7])/20 - 
  (E^(10*t[9])*t[2]*t[6]^2*t[7])/20 + (3*E^(6*t[9])*t[4]*t[6]^2*t[7])/25000 + 
  (E^(12*t[9])*t[5]*t[6]^2*t[7])/6250 + (E^(2*t[9])*t[1]*t[5]*t[6]^2*t[7])/
   6250 + (3*E^(18*t[9])*t[6]^3*t[7])/250 + (9*E^(8*t[9])*t[1]*t[6]^3*t[7])/
   625 + (t[5]*t[6]^3*t[7])/312500 + (3*E^(6*t[9])*t[6]^4*t[7])/100000 + 
  (15*E^(48*t[9])*t[7]^2)/2 + 30*E^(38*t[9])*t[1]*t[7]^2 + 
  105*E^(28*t[9])*t[1]^2*t[7]^2 + 99*E^(18*t[9])*t[1]^3*t[7]^2 + 
  (34*E^(8*t[9])*t[1]^4*t[7]^2)/3 - 3*E^(18*t[9])*t[1]*t[2]*t[7]^2 - 
  (14*E^(8*t[9])*t[1]^2*t[2]*t[7]^2)/3 + (5*E^(8*t[9])*t[2]^2*t[7]^2)/6 + 
  (3*E^(4*t[9])*t[1]^2*t[4]*t[7]^2)/500 - (3*E^(4*t[9])*t[2]*t[4]*t[7]^2)/
   500 - (3*t[4]^2*t[7]^2)/1250000 + (2*E^(20*t[9])*t[1]*t[5]*t[7]^2)/5 + 
  (7*E^(10*t[9])*t[1]^2*t[5]*t[7]^2)/15 - (E^(10*t[9])*t[2]*t[5]*t[7]^2)/15 + 
  (E^(6*t[9])*t[4]*t[5]*t[7]^2)/3125 + (9*E^(12*t[9])*t[5]^2*t[7]^2)/3125 + 
  (2*E^(2*t[9])*t[1]*t[5]^2*t[7]^2)/9375 + (3*E^(36*t[9])*t[6]*t[7]^2)/5 + 
  (39*E^(26*t[9])*t[1]*t[6]*t[7]^2)/5 + (56*E^(16*t[9])*t[1]^2*t[6]*t[7]^2)/
   5 + (51*E^(6*t[9])*t[1]^3*t[6]*t[7]^2)/50 - 
  (2*E^(16*t[9])*t[2]*t[6]*t[7]^2)/5 - (21*E^(6*t[9])*t[1]*t[2]*t[6]*t[7]^2)/
   50 + (3*E^(12*t[9])*t[4]*t[6]*t[7]^2)/12500 + 
  (3*E^(2*t[9])*t[1]*t[4]*t[6]*t[7]^2)/12500 + 
  (3*E^(18*t[9])*t[5]*t[6]*t[7]^2)/125 + (4*E^(8*t[9])*t[1]*t[5]*t[6]*t[7]^2)/
   125 + (t[5]^2*t[6]*t[7]^2)/234375 + (81*E^(24*t[9])*t[6]^2*t[7]^2)/250 + 
  (147*E^(14*t[9])*t[1]*t[6]^2*t[7]^2)/250 + 
  (29*E^(4*t[9])*t[1]^2*t[6]^2*t[7]^2)/1000 - (E^(4*t[9])*t[2]*t[6]^2*t[7]^2)/
   200 + (3*t[4]*t[6]^2*t[7]^2)/1250000 + (E^(6*t[9])*t[5]*t[6]^2*t[7]^2)/
   1250 + (153*E^(12*t[9])*t[6]^3*t[7]^2)/25000 + 
  (3*E^(2*t[9])*t[1]*t[6]^3*t[7]^2)/25000 - (9*t[6]^4*t[7]^2)/5000000 + 
  10*E^(42*t[9])*t[7]^3 + 48*E^(32*t[9])*t[1]*t[7]^3 + 
  (484*E^(22*t[9])*t[1]^2*t[7]^3)/5 + (159*E^(12*t[9])*t[1]^3*t[7]^3)/5 + 
  (E^(2*t[9])*t[1]^4*t[7]^3)/45 - 3*E^(12*t[9])*t[1]*t[2]*t[7]^3 - 
  (2*E^(2*t[9])*t[1]^2*t[2]*t[7]^3)/45 + (E^(2*t[9])*t[2]^2*t[7]^3)/45 + 
  (2*E^(8*t[9])*t[1]*t[4]*t[7]^3)/625 + (4*E^(24*t[9])*t[5]*t[7]^3)/375 + 
  (98*E^(14*t[9])*t[1]*t[5]*t[7]^3)/375 + (7*E^(4*t[9])*t[1]^2*t[5]*t[7]^3)/
   375 - (E^(4*t[9])*t[2]*t[5]*t[7]^3)/125 + (t[4]*t[5]*t[7]^3)/468750 + 
  (2*E^(6*t[9])*t[5]^2*t[7]^3)/5625 + 2*E^(30*t[9])*t[6]*t[7]^3 + 
  9*E^(20*t[9])*t[1]*t[6]*t[7]^3 + (19*E^(10*t[9])*t[1]^2*t[6]*t[7]^3)/6 - 
  (E^(10*t[9])*t[2]*t[6]*t[7]^3)/6 + (3*E^(6*t[9])*t[4]*t[6]*t[7]^3)/12500 + 
  (51*E^(12*t[9])*t[5]*t[6]*t[7]^3)/3125 + (E^(2*t[9])*t[1]*t[5]*t[6]*t[7]^3)/
   3125 + (9*E^(18*t[9])*t[6]^2*t[7]^3)/50 + 
  (54*E^(8*t[9])*t[1]*t[6]^2*t[7]^3)/625 - (t[5]*t[6]^2*t[7]^3)/187500 + 
  (19*E^(6*t[9])*t[6]^3*t[7]^3)/25000 + (159*E^(36*t[9])*t[7]^4)/10 + 
  (507*E^(26*t[9])*t[1]*t[7]^4)/10 + (592*E^(16*t[9])*t[1]^2*t[7]^4)/15 + 
  (117*E^(6*t[9])*t[1]^3*t[7]^4)/100 - (4*E^(16*t[9])*t[2]*t[7]^4)/15 - 
  (27*E^(6*t[9])*t[1]*t[2]*t[7]^4)/100 + (E^(12*t[9])*t[4]*t[7]^4)/25000 + 
  (E^(2*t[9])*t[1]*t[4]*t[7]^4)/25000 + (9*E^(18*t[9])*t[5]*t[7]^4)/250 + 
  (76*E^(8*t[9])*t[1]*t[5]*t[7]^4)/1875 - (t[5]^2*t[7]^4)/703125 + 
  (229*E^(24*t[9])*t[6]*t[7]^4)/125 + (343*E^(14*t[9])*t[1]*t[6]*t[7]^4)/
   125 + (23*E^(4*t[9])*t[1]^2*t[6]*t[7]^4)/600 - 
  (19*E^(4*t[9])*t[2]*t[6]*t[7]^4)/3000 - (t[4]*t[6]*t[7]^4)/1250000 + 
  (11*E^(6*t[9])*t[5]*t[6]*t[7]^4)/9375 + (2557*E^(12*t[9])*t[6]^2*t[7]^4)/
   50000 + (7*E^(2*t[9])*t[1]*t[6]^2*t[7]^4)/50000 + 
  (7*t[6]^3*t[7]^4)/2500000 + 12*E^(30*t[9])*t[7]^5 + 
  (43*E^(20*t[9])*t[1]*t[7]^5)/2 + (43*E^(10*t[9])*t[1]^2*t[7]^5)/12 - 
  (E^(10*t[9])*t[2]*t[7]^5)/12 + (E^(6*t[9])*t[4]*t[7]^5)/25000 + 
  (67*E^(12*t[9])*t[5]*t[7]^5)/6250 + (E^(2*t[9])*t[1]*t[5]*t[7]^5)/18750 + 
  (189*E^(18*t[9])*t[6]*t[7]^5)/250 + (4*E^(8*t[9])*t[1]*t[6]*t[7]^5)/25 + 
  (11*t[5]*t[6]*t[7]^5)/4687500 + (71*E^(6*t[9])*t[6]^2*t[7]^5)/50000 + 
  (1954*E^(24*t[9])*t[7]^6)/375 + (2401*E^(14*t[9])*t[1]*t[7]^6)/750 + 
  (7*E^(4*t[9])*t[1]^2*t[7]^6)/600 - (E^(4*t[9])*t[2]*t[7]^6)/1000 + 
  (t[4]*t[7]^6)/18750000 + (19*E^(6*t[9])*t[5]*t[7]^6)/56250 + 
  (2151*E^(12*t[9])*t[6]*t[7]^6)/25000 + (E^(2*t[9])*t[1]*t[6]*t[7]^6)/
   25000 - (13*t[6]^2*t[7]^6)/7500000 + (243*E^(18*t[9])*t[7]^7)/250 + 
  (136*E^(8*t[9])*t[1]*t[7]^7)/1875 - (t[5]*t[7]^7)/3937500 + 
  (67*E^(6*t[9])*t[6]*t[7]^7)/75000 + (5117*E^(12*t[9])*t[7]^8)/100000 + 
  (E^(2*t[9])*t[1]*t[7]^8)/300000 + (7*t[6]*t[7]^8)/15000000 + 
  (521*E^(6*t[9])*t[7]^9)/2700000 - (7*t[7]^10)/135000000 + 
  60*E^(25*t[9])*t[1]^2*t[8] + 80*E^(15*t[9])*t[1]^3*t[8] + 
  (35*E^(5*t[9])*t[1]^4*t[8])/3 - 20*E^(15*t[9])*t[1]*t[2]*t[8] - 
  (40*E^(5*t[9])*t[1]^2*t[2]*t[8])/3 + (5*E^(5*t[9])*t[2]^2*t[8])/3 + 
  (3*E^(11*t[9])*t[1]*t[4]*t[8])/25 + (E^t[9]*t[1]^2*t[4]*t[8])/50 - 
  (E^t[9]*t[2]*t[4]*t[8])/50 + (4*E^(17*t[9])*t[1]*t[5]*t[8])/5 + 
  (14*E^(7*t[9])*t[1]^2*t[5]*t[8])/15 - (2*E^(7*t[9])*t[2]*t[5]*t[8])/15 + 
  (E^(3*t[9])*t[4]*t[5]*t[8])/625 + 6*E^(23*t[9])*t[1]*t[6]*t[8] + 
  13*E^(13*t[9])*t[1]^2*t[6]*t[8] + E^(3*t[9])*t[1]^3*t[6]*t[8] - 
  E^(13*t[9])*t[2]*t[6]*t[8] - E^(3*t[9])*t[1]*t[2]*t[6]*t[8] + 
  (3*E^(9*t[9])*t[4]*t[6]*t[8])/250 + (2*E^(5*t[9])*t[1]*t[5]*t[6]*t[8])/25 + 
  (33*E^(11*t[9])*t[1]*t[6]^2*t[8])/50 + (E^t[9]*t[1]^2*t[6]^2*t[8])/100 - 
  (E^t[9]*t[2]*t[6]^2*t[8])/100 + (E^(3*t[9])*t[5]*t[6]^2*t[8])/1250 + 
  (3*E^(9*t[9])*t[6]^3*t[8])/500 + 60*E^(29*t[9])*t[1]*t[7]*t[8] + 
  190*E^(19*t[9])*t[1]^2*t[7]*t[8] + 90*E^(9*t[9])*t[1]^3*t[7]*t[8] - 
  10*E^(19*t[9])*t[2]*t[7]*t[8] - 30*E^(9*t[9])*t[1]*t[2]*t[7]*t[8] + 
  (3*E^(5*t[9])*t[1]*t[4]*t[7]*t[8])/25 + (4*E^(21*t[9])*t[5]*t[7]*t[8])/5 + 
  (44*E^(11*t[9])*t[1]*t[5]*t[7]*t[8])/25 + (2*E^t[9]*t[1]^2*t[5]*t[7]*t[8])/
   75 - (2*E^t[9]*t[2]*t[5]*t[7]*t[8])/75 + (4*E^(3*t[9])*t[5]^2*t[7]*t[8])/
   1875 + 6*E^(27*t[9])*t[6]*t[7]*t[8] + 
  (102*E^(17*t[9])*t[1]*t[6]*t[7]*t[8])/5 + 
  (49*E^(7*t[9])*t[1]^2*t[6]*t[7]*t[8])/5 - 
  (7*E^(7*t[9])*t[2]*t[6]*t[7]*t[8])/5 + (3*E^(3*t[9])*t[4]*t[6]*t[7]*t[8])/
   625 + (12*E^(9*t[9])*t[5]*t[6]*t[7]*t[8])/125 + 
  (3*E^(15*t[9])*t[6]^2*t[7]*t[8])/5 + (3*E^(5*t[9])*t[1]*t[6]^2*t[7]*t[8])/
   10 + (3*E^(3*t[9])*t[6]^3*t[7]*t[8])/1250 + 138*E^(23*t[9])*t[1]*t[7]^2*
   t[8] + 169*E^(13*t[9])*t[1]^2*t[7]^2*t[8] + 3*E^(3*t[9])*t[1]^3*t[7]^2*
   t[8] - 13*E^(13*t[9])*t[2]*t[7]^2*t[8] - 3*E^(3*t[9])*t[1]*t[2]*t[7]^2*
   t[8] + (9*E^(9*t[9])*t[4]*t[7]^2*t[8])/250 + 
  (4*E^(15*t[9])*t[5]*t[7]^2*t[8])/5 + (2*E^(5*t[9])*t[1]*t[5]*t[7]^2*t[8])/
   5 + (42*E^(21*t[9])*t[6]*t[7]^2*t[8])/5 + 
  (363*E^(11*t[9])*t[1]*t[6]*t[7]^2*t[8])/25 + 
  (E^t[9]*t[1]^2*t[6]*t[7]^2*t[8])/50 - (E^t[9]*t[2]*t[6]*t[7]^2*t[8])/50 + 
  (E^(3*t[9])*t[5]*t[6]*t[7]^2*t[8])/125 + (27*E^(9*t[9])*t[6]^2*t[7]^2*t[8])/
   100 + 18*E^(27*t[9])*t[7]^3*t[8] + (578*E^(17*t[9])*t[1]*t[7]^3*t[8])/5 + 
  (343*E^(7*t[9])*t[1]^2*t[7]^3*t[8])/15 - (49*E^(7*t[9])*t[2]*t[7]^3*t[8])/
   15 + (2*E^(3*t[9])*t[4]*t[7]^3*t[8])/625 + 
  (36*E^(9*t[9])*t[5]*t[7]^3*t[8])/125 + 6*E^(15*t[9])*t[6]*t[7]^3*t[8] + 
  E^(5*t[9])*t[1]*t[6]*t[7]^3*t[8] + (4*E^(3*t[9])*t[6]^2*t[7]^3*t[8])/625 + 
  (98*E^(21*t[9])*t[7]^4*t[8])/5 + (1331*E^(11*t[9])*t[1]*t[7]^4*t[8])/50 + 
  (E^t[9]*t[1]^2*t[7]^4*t[8])/300 - (E^t[9]*t[2]*t[7]^4*t[8])/300 + 
  (17*E^(3*t[9])*t[5]*t[7]^4*t[8])/3750 + (459*E^(9*t[9])*t[6]*t[7]^4*t[8])/
   500 + 7*E^(15*t[9])*t[7]^5*t[8] + (E^(5*t[9])*t[1]*t[7]^5*t[8])/2 + 
  (E^(3*t[9])*t[6]*t[7]^5*t[8])/250 + (243*E^(9*t[9])*t[7]^6*t[8])/500 + 
  (E^(3*t[9])*t[7]^7*t[8])/1875 + 30*E^(30*t[9])*t[8]^2 + 
  60*E^(20*t[9])*t[1]*t[8]^2 + 130*E^(10*t[9])*t[1]^2*t[8]^2 - 
  10*E^(10*t[9])*t[2]*t[8]^2 + 15*t[3]*t[8]^2 + 
  (3*E^(6*t[9])*t[4]*t[8]^2)/25 + (4*E^(12*t[9])*t[5]*t[8]^2)/5 + 
  (2*E^(2*t[9])*t[1]*t[5]*t[8]^2)/5 + 6*E^(18*t[9])*t[6]*t[8]^2 + 
  12*E^(8*t[9])*t[1]*t[6]*t[8]^2 + (9*E^(6*t[9])*t[6]^2*t[8]^2)/25 + 
  60*E^(24*t[9])*t[7]*t[8]^2 + 210*E^(14*t[9])*t[1]*t[7]*t[8]^2 + 
  40*E^(4*t[9])*t[1]^2*t[7]*t[8]^2 - 10*E^(4*t[9])*t[2]*t[7]*t[8]^2 + 
  (14*E^(6*t[9])*t[5]*t[7]*t[8]^2)/25 + (42*E^(12*t[9])*t[6]*t[7]*t[8]^2)/5 + 
  (6*E^(2*t[9])*t[1]*t[6]*t[7]*t[8]^2)/5 + 108*E^(18*t[9])*t[7]^2*t[8]^2 + 
  96*E^(8*t[9])*t[1]*t[7]^2*t[8]^2 + (78*E^(6*t[9])*t[6]*t[7]^2*t[8]^2)/25 + 
  (248*E^(12*t[9])*t[7]^3*t[8]^2)/5 + (4*E^(2*t[9])*t[1]*t[7]^3*t[8]^2)/5 + 
  (88*E^(6*t[9])*t[7]^4*t[8]^2)/25 + 20*E^(15*t[9])*t[8]^3 + 
  60*E^(5*t[9])*t[1]*t[8]^3 + 2*E^(3*t[9])*t[6]*t[8]^3 + 
  60*E^(9*t[9])*t[7]*t[8]^3 + 6*E^(3*t[9])*t[7]^2*t[8]^3 - (5*t[8]^4)/8 + 
  30*t[3]^2*t[9])/120


==> anc/InitE6.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{113/10, 2863/100, 187/5, 3763/100, 104/25, 1557/100}, 
 {1099/100, 2227/100, 553/20, 368/25, 997/25, 1681/50}, 
 {751/50, 115/4, 409/25, 447/20, 373/50, 576/25}, 
 {783/100, 1651/100, 496/25, 761/100, 683/100, 1539/100}, 
 {149/20, 657/50, 1763/100, 251/20, 769/100, 3397/100}, 
 {1839/100, 167/100, 3099/100, 22, 3783/100, 2659/100}, 
 {679/100, 857/50, 309/100, 1013/100, 663/50, 13/4}, 
 {3643/100, 502/25, 373/25, 903/50, 39/20, 1001/50}, 
 {463/50, 794/25, 861/100, 2931/100, 351/100, 2457/100}, 
 {748/25, 167/25, 20, 887/100, 377/50, 3287/100}, 
 {113/10, 1869/100, 288/25, 1707/50, 736/25, 31/25}, 
 {3181/100, 863/25, 1123/100, 1941/50, 1297/100, 13/5}, 
 {1309/100, 877/100, 592/25, 67/10, 707/100, 2987/100}, 
 {301/25, 509/20, 177/50, 2807/100, 83/25, 3609/100}, 
 {346/25, 1183/100, 861/100, 207/20, 2957/100, 117/20}, 
 {79/25, 47/4, 3891/100, 2969/100, 717/20, 2329/100}, 
 {321/100, 287/100, 1951/100, 78/25, 181/25, 3887/100}, 
 {1331/100, 1999/50, 3573/100, 577/20, 587/50, 29/20}, 
 {913/50, 327/50, 3879/100, 407/100, 1529/100, 1659/50}, 
 {3091/100, 3113/100, 3409/100, 641/100, 817/50, 2057/100}, 
 {506/25, 43/4, 294/25, 471/25, 657/20, 533/25}, 
 {327/100, 3403/100, 3951/100, 473/50, 697/50, 1077/50}, 
 {418/25, 1433/100, 429/100, 1961/50, 193/50, 199/25}, 
 {1299/50, 2233/100, 3071/100, 27/20, 611/25, 969/100}, 
 {432/25, 291/10, 1257/100, 1153/100, 939/100, 407/100}, 
 {773/50, 387/100, 297/10, 799/20, 1001/50, 75/4}, 
 {343/10, 3403/100, 524/25, 2827/100, 979/100, 1191/100}, 
 {677/50, 343/100, 1711/50, 483/25, 253/10, 319/20}, 
 {483/25, 517/25, 846/25, 351/25, 3073/100, 393/100}, 
 {668/25, 71/50, 27/10, 1763/50, 297/100, 1591/50}, 
 {127/4, 2663/100, 1261/50, 1059/50, 797/25, 493/100}, 
 {164/25, 397/20, 3357/100, 2917/100, 3063/100, 107/5}, 
 {957/50, 1339/100, 723/20, 147/5, 2897/100, 1719/100}, 
 {27/4, 461/20, 297/50, 1431/100, 319/20, 1731/100}, 
 {1051/100, 943/25, 1187/100, 989/25, 2913/100, 637/50}, 
 {33/25, 177/10, 841/100, 2489/100, 921/25, 881/50}, 
 {1539/50, 723/25, 989/100, 12/5, 3577/100, 461/20}, 
 {293/10, 361/50, 602/25, 107/25, 689/50, 3593/100}, 
 {333/25, 3843/100, 1253/50, 129/4, 1133/50, 781/25}, 
 {2847/100, 417/100, 1631/50, 531/100, 3113/100, 837/25}, 
 {1411/50, 1209/50, 403/20, 2711/100, 543/20, 317/100}, 
 {2891/100, 3111/100, 1507/100, 15, 3261/100, 2477/100}, 
 {556/25, 601/50, 43/2, 3913/100, 409/20, 889/50}, 
 {133/50, 349/50, 753/20, 1519/50, 132/5, 3013/100}, 
 {267/50, 3909/100, 2589/100, 3369/100, 649/25, 1313/100}, 
 {173/10, 179/100, 928/25, 1539/50, 109/20, 611/100}, 
 {1147/100, 30, 1551/100, 513/20, 94/25, 701/25}, 
 {811/50, 1149/100, 176/25, 194/25, 1913/100, 179/5}, 
 {771/20, 871/100, 1557/100, 307/25, 701/25, 267/20}, 
 {1179/100, 1973/50, 138/25, 1777/50, 821/100, 2911/100}, 
 {2899/100, 11/5, 373/10, 81/10, 573/100, 3811/100}, 
 {599/25, 551/100, 52/5, 2801/100, 44/25, 219/50}, 
 {1579/100, 247/100, 1267/50, 1829/100, 86/25, 219/50}, 
 {258/25, 913/50, 596/25, 647/50, 257/25, 639/50}, 
 {2113/100, 1103/50, 1031/50, 51/50, 1599/100, 687/20}, 
 {391/50, 741/100, 749/100, 1169/100, 206/25, 10}, 
 {3277/100, 247/100, 2689/100, 3381/100, 3509/100, 577/25}, 
 {359/25, 2691/100, 163/50, 128/25, 862/25, 193/20}, 
 {84/5, 343/100, 3449/100, 3967/100, 3309/100, 311/10}, 
 {3761/100, 1797/50, 931/100, 166/25, 938/25, 1691/100}, 
 {827/50, 603/100, 451/50, 143/4, 431/20, 24/5}, 
 {17/2, 2713/100, 897/50, 1667/50, 99/20, 711/50}, 
 {391/100, 793/25, 749/25, 41/5, 729/50, 9/5}, 
 {181/5, 849/50, 447/20, 1717/50, 1449/100, 353/100}, 
 {57/10, 361/100, 369/10, 763/50, 547/100, 971/25}, 
 {1419/50, 573/25, 3421/100, 563/100, 2121/100, 139/10}, 
 {731/50, 521/20, 273/10, 1329/50, 227/25, 3541/100}, 
 {522/25, 991/50, 919/100, 109/25, 1109/50, 89/4}, 
 {1713/100, 1413/50, 15, 109/5, 1353/100, 203/100}, 
 {349/25, 3843/100, 564/25, 391/100, 343/50, 383/20}, 
 {389/10, 804/25, 31/25, 3221/100, 62/5, 123/100}, 
 {263/100, 142/5, 3867/100, 12, 514/25, 873/50}, 
 {2257/100, 814/25, 986/25, 1313/100, 147/50, 588/25}, 
 {1551/100, 1139/50, 3421/100, 3007/100, 1539/100, 2283/100}, 
 {1611/50, 517/25, 3791/100, 79/25, 1277/100, 1487/100}, 
 {1571/50, 1927/50, 1873/50, 661/50, 92/5, 853/25}, 
 {861/25, 176/25, 739/25, 317/10, 733/20, 3539/100}, 
 {3799/100, 2911/100, 393/10, 36, 671/25, 1441/50}, 
 {124/25, 309/25, 1943/50, 452/25, 2573/100, 3227/100}, 
 {3143/100, 757/20, 381/50, 1669/100, 1263/100, 643/20}, 
 {827/100, 62/25, 3907/100, 1343/100, 279/20, 1673/50}, 
 {377/50, 962/25, 296/25, 1303/50, 203/50, 191/10}, 
 {733/50, 37/20, 2999/100, 431/100, 101/5, 311/100}, 
 {17, 3539/100, 637/20, 72/5, 523/50, 127/20}, 
 {1627/100, 773/50, 229/20, 2281/100, 93/25, 858/25}, 
 {753/100, 889/100, 707/25, 447/25, 2261/100, 1709/100}, 
 {3511/100, 321/100, 387/10, 74/25, 803/100, 347/25}, 
 {159/4, 1759/100, 93/50, 389/100, 246/25, 1769/100}, 
 {1129/100, 709/25, 896/25, 179/10, 451/100, 1771/100}, 
 {1009/100, 121/4, 709/50, 414/25, 2143/100, 1017/50}, 
 {1367/50, 189/20, 1129/50, 1103/100, 1013/50, 679/50}, 
 {2401/100, 63/5, 1251/50, 67/20, 2781/100, 1477/50}, 
 {841/100, 1307/50, 1291/50, 2149/100, 1083/50, 902/25}, 
 {511/20, 142/25, 1397/50, 3419/100, 3341/100, 3299/100}, 
 {639/20, 1999/50, 487/50, 1757/100, 3231/100, 1101/100}, 
 {767/25, 3363/100, 509/20, 27/4, 994/25, 493/100}, 
 {31/25, 839/50, 2451/100, 1473/100, 263/20, 341/25}, 
 {621/50, 1981/100, 427/100, 1417/50, 311/20, 283/100}, 
 {1553/100, 311/20, 1819/50, 1463/50, 451/100, 1023/100}, 
 {822/25, 1163/100, 3299/100, 81/4, 106/5, 3637/100}, 
 {321/100, 8, 209/50, 758/25, 1297/50, 333/25}, 
 {529/100, 689/100, 31/2, 1331/50, 519/25, 1589/100}, 
 {2909/100, 3281/100, 329/50, 1371/100, 524/25, 571/100}, 
 {362/25, 1379/50, 3057/100, 209/10, 3563/100, 3479/100}, 
 {713/25, 517/25, 2951/100, 53/25, 3747/100, 2837/100}, 
 {77/50, 1561/50, 1347/100, 127/10, 883/25, 317/20}, 
 {928/25, 211/10, 3449/100, 761/20, 87/50, 17/5}, 
 {648/25, 1373/100, 526/25, 759/20, 2713/100, 2701/100}, 
 {357/100, 9, 39/10, 269/10, 114/25, 1307/50}, 
 {93/20, 3093/100, 1321/100, 1017/100, 887/50, 2211/100}, 
 {929/50, 1369/100, 3777/100, 181/20, 1717/50, 1879/100}, 
 {97/10, 377/100, 469/20, 279/100, 786/25, 1687/50}, 
 {2701/100, 3399/100, 329/20, 432/25, 49/5, 993/50}, 
 {9, 3991/100, 43/5, 722/25, 922/25, 521/50}, {3443/100, 2631/100, 739/50, 
  1797/50, 2289/100, 171/100}, {3439/100, 896/25, 2461/100, 553/50, 68/25, 
  1289/50}, {2167/100, 668/25, 509/25, 737/25, 101/20, 841/50}, 
 {1273/100, 2747/100, 271/25, 1979/100, 1987/100, 1633/50}, 
 {637/25, 1859/100, 1439/100, 806/25, 3549/100, 3171/100}, 
 {29/5, 1371/50, 1359/50, 719/100, 1059/100, 503/100}, 
 {981/100, 673/25, 101/100, 2473/100, 899/100, 1871/100}, 
 {3461/100, 1441/50, 613/20, 1607/50, 173/20, 971/100}, 
 {723/100, 163/5, 877/50, 791/100, 1539/100, 3513/100}, 
 {531/50, 663/20, 1971/50, 859/100, 577/25, 647/50}, 
 {133/50, 1419/50, 577/50, 109/4, 201/100, 981/50}, 
 {381/25, 1419/100, 1153/50, 609/100, 1987/100, 477/20}, 
 {261/10, 1909/100, 1993/100, 1907/100, 913/100, 3939/100}, 
 {1547/100, 669/20, 2287/100, 201/50, 78/25, 3923/100}, 
 {803/50, 2449/100, 2897/100, 753/20, 1277/100, 119/25}, 
 {3611/100, 301/100, 2277/100, 667/100, 542/25, 1727/100}, 
 {69/50, 449/100, 963/50, 691/50, 2271/100, 443/50}, 
 {3113/100, 3289/100, 316/25, 443/50, 1097/50, 773/25}, 
 {229/100, 2851/100, 371/10, 444/25, 101/100, 253/25}, 
 {242/25, 363/50, 43/10, 148/5, 101/50, 25/2}, 
 {3141/100, 1527/100, 1339/50, 426/25, 2671/100, 2421/100}, 
 {2121/100, 848/25, 281/100, 303/20, 53/25, 2991/100}, 
 {307/25, 1457/100, 1911/50, 47/2, 1291/50, 3799/100}, 
 {1809/100, 1581/50, 467/20, 944/25, 1877/100, 143/25}, 
 {441/20, 1477/100, 1009/50, 337/50, 1099/50, 46/5}, 
 {65/2, 161/10, 1391/50, 3917/100, 434/25, 1389/100}, 
 {1571/50, 588/25, 2039/100, 3211/100, 1829/50, 1953/100}, 
 {1089/100, 199/5, 607/25, 61/5, 909/50, 47/20}, 
 {43/2, 603/25, 3381/100, 2313/100, 6, 3921/100}, 
 {41/2, 3929/100, 397/50, 782/25, 3183/100, 394/25}, 
 {2071/100, 567/100, 312/25, 3703/100, 549/100, 627/50}, 
 {231/25, 3707/100, 1581/100, 593/50, 269/100, 297/10}, 
 {781/50, 1127/100, 989/100, 1793/50, 3917/100, 501/20}, 
 {1249/50, 59/2, 314/25, 597/25, 269/25, 964/25}, 
 {681/50, 1203/50, 831/100, 291/20, 1597/50, 369/10}, 
 {411/50, 259/20, 84/5, 201/100, 407/50, 1981/50}, 
 {1381/50, 42/5, 71/50, 239/25, 3647/100, 309/20}}


==> anc/InitE7.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{113/10, 2863/100, 187/5, 3763/100, 104/25, 1557/100, 629/100}, 
 {1099/100, 2227/100, 553/20, 368/25, 997/25, 1681/50, 3287/100}, 
 {751/50, 115/4, 409/25, 447/20, 373/50, 576/25, 713/20}, 
 {783/100, 1651/100, 496/25, 761/100, 683/100, 1539/100, 229/100}, 
 {149/20, 657/50, 1763/100, 251/20, 769/100, 3397/100, 943/100}, 
 {1839/100, 167/100, 3099/100, 22, 3783/100, 2659/100, 1437/100}, 
 {679/100, 857/50, 309/100, 1013/100, 663/50, 13/4, 129/50}, 
 {3643/100, 502/25, 373/25, 903/50, 39/20, 1001/50, 893/100}, 
 {463/50, 794/25, 861/100, 2931/100, 351/100, 2457/100, 75/2}, 
 {748/25, 167/25, 20, 887/100, 377/50, 3287/100, 53/4}, 
 {113/10, 1869/100, 288/25, 1707/50, 736/25, 31/25, 66/25}, 
 {3181/100, 863/25, 1123/100, 1941/50, 1297/100, 13/5, 287/25}, 
 {1309/100, 877/100, 592/25, 67/10, 707/100, 2987/100, 2531/100}, 
 {301/25, 509/20, 177/50, 2807/100, 83/25, 3609/100, 3357/100}, 
 {346/25, 1183/100, 861/100, 207/20, 2957/100, 117/20, 3181/100}, 
 {79/25, 47/4, 3891/100, 2969/100, 717/20, 2329/100, 2279/100}, 
 {321/100, 287/100, 1951/100, 78/25, 181/25, 3887/100, 396/25}, 
 {1331/100, 1999/50, 3573/100, 577/20, 587/50, 29/20, 1073/100}, 
 {913/50, 327/50, 3879/100, 407/100, 1529/100, 1659/50, 1797/50}, 
 {3091/100, 3113/100, 3409/100, 641/100, 817/50, 2057/100, 202/25}, 
 {506/25, 43/4, 294/25, 471/25, 657/20, 533/25, 198/5}, 
 {327/100, 3403/100, 3951/100, 473/50, 697/50, 1077/50, 1897/50}, 
 {418/25, 1433/100, 429/100, 1961/50, 193/50, 199/25, 792/25}, 
 {1299/50, 2233/100, 3071/100, 27/20, 611/25, 969/100, 909/100}, 
 {432/25, 291/10, 1257/100, 1153/100, 939/100, 407/100, 3023/100}, 
 {773/50, 387/100, 297/10, 799/20, 1001/50, 75/4, 563/50}, 
 {343/10, 3403/100, 524/25, 2827/100, 979/100, 1191/100, 1851/50}, 
 {677/50, 343/100, 1711/50, 483/25, 253/10, 319/20, 1563/50}, 
 {483/25, 517/25, 846/25, 351/25, 3073/100, 393/100, 3563/100}, 
 {668/25, 71/50, 27/10, 1763/50, 297/100, 1591/50, 3781/100}, 
 {127/4, 2663/100, 1261/50, 1059/50, 797/25, 493/100, 461/20}, 
 {164/25, 397/20, 3357/100, 2917/100, 3063/100, 107/5, 873/100}, 
 {957/50, 1339/100, 723/20, 147/5, 2897/100, 1719/100, 793/25}, 
 {27/4, 461/20, 297/50, 1431/100, 319/20, 1731/100, 263/50}, 
 {1051/100, 943/25, 1187/100, 989/25, 2913/100, 637/50, 261/20}, 
 {33/25, 177/10, 841/100, 2489/100, 921/25, 881/50, 2907/100}, 
 {1539/50, 723/25, 989/100, 12/5, 3577/100, 461/20, 303/20}, 
 {293/10, 361/50, 602/25, 107/25, 689/50, 3593/100, 221/25}, 
 {333/25, 3843/100, 1253/50, 129/4, 1133/50, 781/25, 99/25}, 
 {2847/100, 417/100, 1631/50, 531/100, 3113/100, 837/25, 1951/100}, 
 {1411/50, 1209/50, 403/20, 2711/100, 543/20, 317/100, 911/100}, 
 {2891/100, 3111/100, 1507/100, 15, 3261/100, 2477/100, 671/50}, 
 {556/25, 601/50, 43/2, 3913/100, 409/20, 889/50, 93/50}, 
 {133/50, 349/50, 753/20, 1519/50, 132/5, 3013/100, 1823/50}, 
 {267/50, 3909/100, 2589/100, 3369/100, 649/25, 1313/100, 689/25}, 
 {173/10, 179/100, 928/25, 1539/50, 109/20, 611/100, 837/100}, 
 {1147/100, 30, 1551/100, 513/20, 94/25, 701/25, 87/5}, 
 {811/50, 1149/100, 176/25, 194/25, 1913/100, 179/5, 999/100}, 
 {771/20, 871/100, 1557/100, 307/25, 701/25, 267/20, 717/50}, 
 {1179/100, 1973/50, 138/25, 1777/50, 821/100, 2911/100, 876/25}, 
 {2899/100, 11/5, 373/10, 81/10, 573/100, 3811/100, 579/20}, 
 {599/25, 551/100, 52/5, 2801/100, 44/25, 219/50, 547/20}, 
 {1579/100, 247/100, 1267/50, 1829/100, 86/25, 219/50, 1079/100}, 
 {258/25, 913/50, 596/25, 647/50, 257/25, 639/50, 366/25}, 
 {2113/100, 1103/50, 1031/50, 51/50, 1599/100, 687/20, 1411/50}, 
 {391/50, 741/100, 749/100, 1169/100, 206/25, 10, 687/100}, 
 {3277/100, 247/100, 2689/100, 3381/100, 3509/100, 577/25, 129/4}, 
 {359/25, 2691/100, 163/50, 128/25, 862/25, 193/20, 432/25}, 
 {84/5, 343/100, 3449/100, 3967/100, 3309/100, 311/10, 67/5}, 
 {3761/100, 1797/50, 931/100, 166/25, 938/25, 1691/100, 1593/50}, 
 {827/50, 603/100, 451/50, 143/4, 431/20, 24/5, 2421/100}, 
 {17/2, 2713/100, 897/50, 1667/50, 99/20, 711/50, 1531/100}, 
 {391/100, 793/25, 749/25, 41/5, 729/50, 9/5, 3943/100}, 
 {181/5, 849/50, 447/20, 1717/50, 1449/100, 353/100, 617/50}, 
 {57/10, 361/100, 369/10, 763/50, 547/100, 971/25, 133/25}, 
 {1419/50, 573/25, 3421/100, 563/100, 2121/100, 139/10, 641/25}, 
 {731/50, 521/20, 273/10, 1329/50, 227/25, 3541/100, 301/10}, 
 {522/25, 991/50, 919/100, 109/25, 1109/50, 89/4, 1557/100}, 
 {1713/100, 1413/50, 15, 109/5, 1353/100, 203/100, 337/10}, 
 {349/25, 3843/100, 564/25, 391/100, 343/50, 383/20, 179/10}, 
 {389/10, 804/25, 31/25, 3221/100, 62/5, 123/100, 927/100}, 
 {263/100, 142/5, 3867/100, 12, 514/25, 873/50, 301/50}, 
 {2257/100, 814/25, 986/25, 1313/100, 147/50, 588/25, 3413/100}, 
 {1551/100, 1139/50, 3421/100, 3007/100, 1539/100, 2283/100, 689/20}, 
 {1611/50, 517/25, 3791/100, 79/25, 1277/100, 1487/100, 214/25}, 
 {1571/50, 1927/50, 1873/50, 661/50, 92/5, 853/25, 1291/50}, 
 {861/25, 176/25, 739/25, 317/10, 733/20, 3539/100, 399/25}, 
 {3799/100, 2911/100, 393/10, 36, 671/25, 1441/50, 646/25}, 
 {124/25, 309/25, 1943/50, 452/25, 2573/100, 3227/100, 1527/100}, 
 {3143/100, 757/20, 381/50, 1669/100, 1263/100, 643/20, 486/25}, 
 {827/100, 62/25, 3907/100, 1343/100, 279/20, 1673/50, 553/25}, 
 {377/50, 962/25, 296/25, 1303/50, 203/50, 191/10, 1093/100}, 
 {733/50, 37/20, 2999/100, 431/100, 101/5, 311/100, 683/25}, 
 {17, 3539/100, 637/20, 72/5, 523/50, 127/20, 1863/100}, 
 {1627/100, 773/50, 229/20, 2281/100, 93/25, 858/25, 529/25}, 
 {753/100, 889/100, 707/25, 447/25, 2261/100, 1709/100, 1729/100}, 
 {3511/100, 321/100, 387/10, 74/25, 803/100, 347/25, 488/25}, 
 {159/4, 1759/100, 93/50, 389/100, 246/25, 1769/100, 313/50}, 
 {1129/100, 709/25, 896/25, 179/10, 451/100, 1771/100, 959/50}, 
 {1009/100, 121/4, 709/50, 414/25, 2143/100, 1017/50, 1417/100}, 
 {1367/50, 189/20, 1129/50, 1103/100, 1013/50, 679/50, 923/100}, 
 {2401/100, 63/5, 1251/50, 67/20, 2781/100, 1477/50, 629/50}, 
 {841/100, 1307/50, 1291/50, 2149/100, 1083/50, 902/25, 2471/100}, 
 {511/20, 142/25, 1397/50, 3419/100, 3341/100, 3299/100, 3667/100}, 
 {639/20, 1999/50, 487/50, 1757/100, 3231/100, 1101/100, 121/5}, 
 {767/25, 3363/100, 509/20, 27/4, 994/25, 493/100, 277/25}, 
 {31/25, 839/50, 2451/100, 1473/100, 263/20, 341/25, 588/25}, 
 {621/50, 1981/100, 427/100, 1417/50, 311/20, 283/100, 3817/100}, 
 {1553/100, 311/20, 1819/50, 1463/50, 451/100, 1023/100, 151/5}, 
 {822/25, 1163/100, 3299/100, 81/4, 106/5, 3637/100, 1121/100}, 
 {321/100, 8, 209/50, 758/25, 1297/50, 333/25, 944/25}, 
 {529/100, 689/100, 31/2, 1331/50, 519/25, 1589/100, 593/25}, 
 {2909/100, 3281/100, 329/50, 1371/100, 524/25, 571/100, 111/50}, 
 {362/25, 1379/50, 3057/100, 209/10, 3563/100, 3479/100, 2861/100}, 
 {713/25, 517/25, 2951/100, 53/25, 3747/100, 2837/100, 71/10}, 
 {77/50, 1561/50, 1347/100, 127/10, 883/25, 317/20, 3867/100}, 
 {928/25, 211/10, 3449/100, 761/20, 87/50, 17/5, 2881/100}, 
 {648/25, 1373/100, 526/25, 759/20, 2713/100, 2701/100, 511/100}, 
 {357/100, 9, 39/10, 269/10, 114/25, 1307/50, 193/10}, 
 {93/20, 3093/100, 1321/100, 1017/100, 887/50, 2211/100, 672/25}, 
 {929/50, 1369/100, 3777/100, 181/20, 1717/50, 1879/100, 1971/100}, 
 {97/10, 377/100, 469/20, 279/100, 786/25, 1687/50, 1407/100}, 
 {2701/100, 3399/100, 329/20, 432/25, 49/5, 993/50, 1063/50}, 
 {9, 3991/100, 43/5, 722/25, 922/25, 521/50, 568/25}, 
 {3443/100, 2631/100, 739/50, 1797/50, 2289/100, 171/100, 623/20}, 
 {3439/100, 896/25, 2461/100, 553/50, 68/25, 1289/50, 1029/100}, 
 {2167/100, 668/25, 509/25, 737/25, 101/20, 841/50, 17/2}, 
 {1273/100, 2747/100, 271/25, 1979/100, 1987/100, 1633/50, 376/25}, 
 {637/25, 1859/100, 1439/100, 806/25, 3549/100, 3171/100, 2229/100}, 
 {29/5, 1371/50, 1359/50, 719/100, 1059/100, 503/100, 737/100}, 
 {981/100, 673/25, 101/100, 2473/100, 899/100, 1871/100, 2177/100}, 
 {3461/100, 1441/50, 613/20, 1607/50, 173/20, 971/100, 359/100}, 
 {723/100, 163/5, 877/50, 791/100, 1539/100, 3513/100, 773/50}, 
 {531/50, 663/20, 1971/50, 859/100, 577/25, 647/50, 927/25}, 
 {133/50, 1419/50, 577/50, 109/4, 201/100, 981/50, 1203/50}, 
 {381/25, 1419/100, 1153/50, 609/100, 1987/100, 477/20, 937/25}, 
 {261/10, 1909/100, 1993/100, 1907/100, 913/100, 3939/100, 531/20}, 
 {1547/100, 669/20, 2287/100, 201/50, 78/25, 3923/100, 2477/100}, 
 {803/50, 2449/100, 2897/100, 753/20, 1277/100, 119/25, 259/20}, 
 {3611/100, 301/100, 2277/100, 667/100, 542/25, 1727/100, 3559/100}, 
 {69/50, 449/100, 963/50, 691/50, 2271/100, 443/50, 112/25}, 
 {3113/100, 3289/100, 316/25, 443/50, 1097/50, 773/25, 254/25}, 
 {229/100, 2851/100, 371/10, 444/25, 101/100, 253/25, 167/20}, 
 {242/25, 363/50, 43/10, 148/5, 101/50, 25/2, 593/50}, 
 {3141/100, 1527/100, 1339/50, 426/25, 2671/100, 2421/100, 2553/100}, 
 {2121/100, 848/25, 281/100, 303/20, 53/25, 2991/100, 1651/100}, 
 {307/25, 1457/100, 1911/50, 47/2, 1291/50, 3799/100, 437/25}, 
 {1809/100, 1581/50, 467/20, 944/25, 1877/100, 143/25, 1897/50}, 
 {441/20, 1477/100, 1009/50, 337/50, 1099/50, 46/5, 26}, 
 {65/2, 161/10, 1391/50, 3917/100, 434/25, 1389/100, 291/50}, 
 {1571/50, 588/25, 2039/100, 3211/100, 1829/50, 1953/100, 3541/100}, 
 {1089/100, 199/5, 607/25, 61/5, 909/50, 47/20, 764/25}, 
 {43/2, 603/25, 3381/100, 2313/100, 6, 3921/100, 42/25}, 
 {41/2, 3929/100, 397/50, 782/25, 3183/100, 394/25, 2841/100}, 
 {2071/100, 567/100, 312/25, 3703/100, 549/100, 627/50, 686/25}, 
 {231/25, 3707/100, 1581/100, 593/50, 269/100, 297/10, 3439/100}, 
 {781/50, 1127/100, 989/100, 1793/50, 3917/100, 501/20, 1893/100}, 
 {1249/50, 59/2, 314/25, 597/25, 269/25, 964/25, 121/4}, 
 {681/50, 1203/50, 831/100, 291/20, 1597/50, 369/10, 1937/50}, 
 {411/50, 259/20, 84/5, 201/100, 407/50, 1981/50, 1761/50}, 
 {1381/50, 42/5, 71/50, 239/25, 3647/100, 309/20, 294/25}, 
 {607/25, 2409/100, 3779/100, 781/50, 2003/100, 511/50, 31/4}, 
 {421/50, 1189/50, 63/50, 413/100, 81/5, 783/20, 247/20}, 
 {647/50, 377/10, 691/20, 3779/100, 531/20, 63/10, 2277/100}, 
 {3183/100, 209/25, 1929/100, 3379/100, 134/5, 441/50, 3611/100}, 
 {65/4, 75/2, 1001/50, 959/100, 167/25, 1989/50, 43/5}, 
 {181/25, 757/50, 14/5, 3783/100, 1641/50, 672/25, 282/25}, 
 {31, 3909/100, 3897/100, 61/25, 726/25, 1683/100, 3801/100}, 
 {1707/100, 623/25, 201/10, 1277/50, 713/20, 1189/100, 662/25}, 
 {1859/100, 751/20, 327/100, 2909/100, 513/50, 2083/100, 688/25}, 
 {2293/100, 1107/50, 2569/100, 653/20, 147/4, 339/25, 573/50}, 
 {117/5, 1497/50, 31/10, 3143/100, 893/50, 2861/100, 3269/100}, 
 {1349/100, 849/25, 1961/50, 1067/100, 858/25, 1183/100, 227/50}, 
 {967/25, 1373/50, 131/10, 1837/50, 747/25, 2779/100, 3171/100}, 
 {98/5, 257/20, 1209/50, 3951/100, 203/10, 557/100, 357/50}, 
 {227/10, 1979/100, 527/20, 95/4, 2567/100, 503/50, 1109/100}, 
 {71/10, 1349/50, 421/20, 1617/50, 49/20, 1979/50, 3369/100}, 
 {983/25, 2957/100, 2449/100, 206/25, 1169/50, 3729/100, 3191/100}, 
 {221/20, 2209/100, 1891/50, 2597/100, 1263/50, 2011/100, 2343/100}, 
 {1913/100, 41/2, 407/25, 609/25, 3859/100, 2811/100, 336/25}, 
 {1427/100, 933/25, 1139/50, 1679/100, 1151/100, 728/25, 167/5}, 
 {1583/100, 307/50, 467/25, 1717/50, 193/50, 3257/100, 847/100}, 
 {3411/100, 349/20, 521/20, 1031/50, 1393/50, 1853/100, 2601/100}, 
 {779/100, 718/25, 233/50, 1957/50, 1127/100, 229/10, 1111/100}, 
 {1923/100, 1887/50, 1641/100, 1539/50, 287/25, 484/25, 986/25}, 
 {557/20, 52/25, 392/25, 542/25, 3371/100, 3681/100, 2391/100}, 
 {653/50, 1587/50, 359/20, 599/100, 145/4, 3041/100, 308/25}, 
 {377/25, 807/25, 125/4, 9/4, 69/10, 1867/50, 253/25}, 
 {411/50, 1243/100, 472/25, 1929/50, 533/50, 1673/50, 1539/100}, 
 {952/25, 162/25, 2017/100, 899/25, 811/25, 753/25, 1089/100}, 
 {2319/100, 1513/100, 1107/50, 2613/100, 321/10, 1757/50, 259/25}, 
 {66/25, 1451/50, 1387/100, 504/25, 226/25, 93/50, 399/25}, 
 {181/5, 912/25, 289/10, 619/100, 75/4, 3369/100, 3051/100}, 
 {91/25, 145/4, 1991/50, 167/25, 481/20, 334/25, 389/10}, 
 {713/50, 1291/50, 101/10, 382/25, 987/25, 869/100, 471/20}, 
 {101/5, 1453/100, 101/4, 2539/100, 1199/50, 664/25, 2423/100}, 
 {737/100, 427/25, 1977/100, 114/5, 2451/100, 367/10, 3099/100}, 
 {3163/100, 2719/100, 688/25, 447/50, 2169/100, 873/25, 412/25}, 
 {177/25, 711/50, 3451/100, 2907/100, 307/10, 133/50, 463/50}, 
 {477/50, 2977/100, 937/100, 833/100, 504/25, 1557/50, 141/20}, 
 {2083/100, 339/50, 663/100, 3297/100, 3683/100, 219/100, 3369/100}, 
 {343/20, 997/50, 813/100, 2947/100, 1989/100, 1569/50, 3409/100}, 
 {2889/100, 514/25, 463/25, 333/25, 319/100, 3579/100, 813/25}, 
 {201/25, 1683/100, 136/5, 1469/50, 198/25, 273/50, 573/100}, 
 {989/50, 939/25, 613/50, 449/25, 1373/50, 95/4, 1447/50}, 
 {3729/100, 343/25, 107/100, 3281/100, 56/5, 529/50, 1141/50}, 
 {244/25, 1627/50, 934/25, 3773/100, 3907/100, 159/5, 1773/100}, 
 {217/20, 1941/50, 211/10, 2859/100, 3721/100, 928/25, 401/25}, 
 {119/5, 487/50, 546/25, 2179/100, 361/20, 331/10, 2399/100}, 
 {231/50, 3369/100, 139/100, 1629/100, 498/25, 471/20, 3497/100}, 
 {403/100, 413/20, 51/4, 513/100, 61/20, 3663/100, 217/100}, 
 {89/4, 1989/50, 1797/50, 1127/50, 763/50, 1111/50, 1823/100}, 
 {127/100, 1577/100, 511/25, 154/25, 1713/50, 1943/50, 157/5}, 
 {1503/100, 3787/100, 3729/100, 2691/100, 1593/50, 2409/100, 476/25}, 
 {189/25, 3463/100, 1743/100, 531/20, 3261/100, 2861/100, 143/10}, 
 {144/5, 59/25, 3691/100, 2907/100, 892/25, 83/4, 1403/100}, 
 {2609/100, 2429/100, 293/100, 397/20, 96/25, 491/50, 857/100}, 
 {369/10, 176/5, 113/5, 147/25, 944/25, 299/20, 2747/100}, 
 {1999/100, 1253/100, 794/25, 763/100, 3177/100, 412/25, 249/20}, 
 {1989/100, 3103/100, 337/25, 471/25, 3783/100, 2517/100, 433/50}, 
 {847/50, 373/100, 178/5, 587/20, 846/25, 2857/100, 141/5}, 
 {3939/100, 89/5, 1119/100, 669/100, 3823/100, 3099/100, 2579/100}, 
 {1371/100, 133/50, 184/5, 403/20, 127/10, 69/2, 593/50}, 
 {669/25, 1499/100, 671/25, 1527/50, 1217/50, 3511/100, 366/25}, 
 {1619/50, 659/20, 3077/100, 1103/50, 1511/50, 42/25, 159/50}, 
 {45/4, 353/50, 1377/100, 1101/100, 653/25, 35, 389/25}, 
 {1901/50, 2843/100, 219/20, 974/25, 881/100, 831/25, 74/5}, 
 {379/25, 329/20, 3093/100, 1563/50, 3131/100, 681/50, 1807/50}, 
 {784/25, 277/25, 1953/50, 244/25, 131/100, 457/20, 2461/100}, 
 {978/25, 113/10, 2339/100, 1287/100, 3943/100, 709/20, 263/10}, 
 {841/25, 171/20, 3247/100, 2819/100, 83/50, 398/25, 428/25}, 
 {269/20, 702/25, 207/100, 347/50, 619/50, 457/20, 2857/100}, 
 {2897/100, 817/25, 1629/50, 3439/100, 277/100, 2077/100, 311/10}, 
 {3073/100, 161/20, 729/100, 743/20, 2847/100, 479/50, 862/25}, 
 {11, 109/5, 1611/100, 861/100, 2081/100, 1817/100, 169/100}, 
 {1439/50, 2839/100, 727/100, 2993/100, 273/10, 1863/50, 379/100}, 
 {1583/100, 3469/100, 393/20, 344/25, 2941/100, 1773/50, 27/2}, 
 {1091/100, 476/25, 2619/100, 157/20, 753/100, 1887/50, 32}, 
 {1519/50, 673/100, 1093/100, 569/100, 169/100, 197/5, 163/25}, 
 {103/4, 633/20, 3801/100, 638/25, 927/25, 1253/50, 133/20}, 
 {899/100, 1409/100, 612/25, 246/25, 2069/100, 441/100, 607/25}, 
 {731/100, 2771/100, 944/25, 1879/100, 851/100, 1363/50, 1557/50}, 
 {942/25, 559/50, 63/20, 1071/50, 2369/100, 1213/100, 3861/100}, 
 {155/4, 541/100, 273/100, 451/100, 607/50, 691/100, 786/25}, 
 {2043/100, 1703/50, 2451/100, 407/100, 2857/100, 977/25, 2703/100}, 
 {891/25, 441/20, 924/25, 3831/100, 897/25, 152/25, 711/50}, 
 {3979/100, 3809/100, 974/25, 559/50, 1107/50, 781/50, 1629/50}, 
 {286/25, 893/50, 3947/100, 2121/100, 113/25, 429/100, 307/25}, 
 {2737/100, 3573/100, 189/50, 311/100, 1163/100, 21/20, 393/50}, 
 {1633/50, 1743/100, 147/25, 3919/100, 391/100, 351/50, 1891/100}, 
 {433/25, 3221/100, 1857/100, 839/25, 1283/50, 173/25, 3437/100}, 
 {871/50, 1813/50, 294/25, 2481/100, 1923/50, 49/4, 113/20}, 
 {464/25, 392/25, 92/25, 477/100, 168/5, 73/50, 1461/100}, 
 {623/100, 207/10, 999/100, 347/20, 1747/100, 113/50, 219/50}, 
 {812/25, 883/100, 1021/100, 103/25, 56/5, 2951/100, 5/2}, 
 {3351/100, 311/100, 2783/100, 1467/100, 1247/50, 959/50, 151/10}, 
 {241/25, 761/100, 1563/50, 374/25, 59/50, 232/25, 573/50}, 
 {3889/100, 981/50, 3833/100, 3057/100, 1487/50, 1257/100, 2117/100}, 
 {1479/50, 247/100, 112/5, 161/50, 1301/100, 31/2, 677/100}, 
 {51/2, 3583/100, 397/100, 3717/100, 729/25, 2677/100, 981/25}, 
 {1751/100, 757/25, 1211/100, 1209/100, 929/25, 1667/100, 1403/50}, 
 {299/10, 967/50, 6/5, 624/25, 421/20, 1977/50, 2707/100}, 
 {127/100, 3037/100, 1143/50, 2391/100, 1783/50, 77/5, 1111/50}, 
 {561/100, 192/25, 1697/50, 179/20, 513/100, 804/25, 2067/100}}


==> anc/InitE8.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{113/10, 2863/100, 187/5, 3763/100, 104/25, 1557/100, 629/100, 367/50}, 
 {1099/100, 2227/100, 553/20, 368/25, 997/25, 1681/50, 3287/100, 559/20}, 
 {751/50, 115/4, 409/25, 447/20, 373/50, 576/25, 713/20, 532/25}, 
 {783/100, 1651/100, 496/25, 761/100, 683/100, 1539/100, 229/100, 659/100}, 
 {149/20, 657/50, 1763/100, 251/20, 769/100, 3397/100, 943/100, 639/100}, 
 {1839/100, 167/100, 3099/100, 22, 3783/100, 2659/100, 1437/100, 2119/100}, 
 {679/100, 857/50, 309/100, 1013/100, 663/50, 13/4, 129/50, 3349/100}, 
 {3643/100, 502/25, 373/25, 903/50, 39/20, 1001/50, 893/100, 1521/50}, 
 {463/50, 794/25, 861/100, 2931/100, 351/100, 2457/100, 75/2, 183/50}, 
 {748/25, 167/25, 20, 887/100, 377/50, 3287/100, 53/4, 697/25}, 
 {113/10, 1869/100, 288/25, 1707/50, 736/25, 31/25, 66/25, 3317/100}, 
 {3181/100, 863/25, 1123/100, 1941/50, 1297/100, 13/5, 287/25, 641/20}, 
 {1309/100, 877/100, 592/25, 67/10, 707/100, 2987/100, 2531/100, 1797/100}, 
 {301/25, 509/20, 177/50, 2807/100, 83/25, 3609/100, 3357/100, 551/20}, 
 {346/25, 1183/100, 861/100, 207/20, 2957/100, 117/20, 3181/100, 1923/50}, 
 {79/25, 47/4, 3891/100, 2969/100, 717/20, 2329/100, 2279/100, 913/100}, 
 {321/100, 287/100, 1951/100, 78/25, 181/25, 3887/100, 396/25, 853/25}, 
 {1331/100, 1999/50, 3573/100, 577/20, 587/50, 29/20, 1073/100, 317/20}, 
 {913/50, 327/50, 3879/100, 407/100, 1529/100, 1659/50, 1797/50, 557/20}, 
 {3091/100, 3113/100, 3409/100, 641/100, 817/50, 2057/100, 202/25, 2633/100}, 
 {506/25, 43/4, 294/25, 471/25, 657/20, 533/25, 198/5, 717/50}, 
 {327/100, 3403/100, 3951/100, 473/50, 697/50, 1077/50, 1897/50, 27/5}, 
 {418/25, 1433/100, 429/100, 1961/50, 193/50, 199/25, 792/25, 2823/100}, 
 {1299/50, 2233/100, 3071/100, 27/20, 611/25, 969/100, 909/100, 751/100}, 
 {432/25, 291/10, 1257/100, 1153/100, 939/100, 407/100, 3023/100, 2759/100}, 
 {773/50, 387/100, 297/10, 799/20, 1001/50, 75/4, 563/50, 1971/50}, 
 {343/10, 3403/100, 524/25, 2827/100, 979/100, 1191/100, 1851/50, 336/25}, 
 {677/50, 343/100, 1711/50, 483/25, 253/10, 319/20, 1563/50, 359/50}, 
 {483/25, 517/25, 846/25, 351/25, 3073/100, 393/100, 3563/100, 63/5}, 
 {668/25, 71/50, 27/10, 1763/50, 297/100, 1591/50, 3781/100, 311/25}, 
 {127/4, 2663/100, 1261/50, 1059/50, 797/25, 493/100, 461/20, 1139/50}, 
 {164/25, 397/20, 3357/100, 2917/100, 3063/100, 107/5, 873/100, 941/25}, 
 {957/50, 1339/100, 723/20, 147/5, 2897/100, 1719/100, 793/25, 169/5}, 
 {27/4, 461/20, 297/50, 1431/100, 319/20, 1731/100, 263/50, 2847/100}, 
 {1051/100, 943/25, 1187/100, 989/25, 2913/100, 637/50, 261/20, 701/25}, 
 {33/25, 177/10, 841/100, 2489/100, 921/25, 881/50, 2907/100, 361/50}, 
 {1539/50, 723/25, 989/100, 12/5, 3577/100, 461/20, 303/20, 339/10}, 
 {293/10, 361/50, 602/25, 107/25, 689/50, 3593/100, 221/25, 799/50}, 
 {333/25, 3843/100, 1253/50, 129/4, 1133/50, 781/25, 99/25, 828/25}, 
 {2847/100, 417/100, 1631/50, 531/100, 3113/100, 837/25, 1951/100, 2367/100}, 
 {1411/50, 1209/50, 403/20, 2711/100, 543/20, 317/100, 911/100, 473/100}, 
 {2891/100, 3111/100, 1507/100, 15, 3261/100, 2477/100, 671/50, 1979/100}, 
 {556/25, 601/50, 43/2, 3913/100, 409/20, 889/50, 93/50, 108/5}, 
 {133/50, 349/50, 753/20, 1519/50, 132/5, 3013/100, 1823/50, 73/50}, 
 {267/50, 3909/100, 2589/100, 3369/100, 649/25, 1313/100, 689/25, 197/20}, 
 {173/10, 179/100, 928/25, 1539/50, 109/20, 611/100, 837/100, 1089/100}, 
 {1147/100, 30, 1551/100, 513/20, 94/25, 701/25, 87/5, 2609/100}, 
 {811/50, 1149/100, 176/25, 194/25, 1913/100, 179/5, 999/100, 227/50}, 
 {771/20, 871/100, 1557/100, 307/25, 701/25, 267/20, 717/50, 1563/100}, 
 {1179/100, 1973/50, 138/25, 1777/50, 821/100, 2911/100, 876/25, 1801/50}, 
 {2899/100, 11/5, 373/10, 81/10, 573/100, 3811/100, 579/20, 1827/100}, 
 {599/25, 551/100, 52/5, 2801/100, 44/25, 219/50, 547/20, 3647/100}, 
 {1579/100, 247/100, 1267/50, 1829/100, 86/25, 219/50, 1079/100, 1267/100}, 
 {258/25, 913/50, 596/25, 647/50, 257/25, 639/50, 366/25, 806/25}, 
 {2113/100, 1103/50, 1031/50, 51/50, 1599/100, 687/20, 1411/50, 456/25}, 
 {391/50, 741/100, 749/100, 1169/100, 206/25, 10, 687/100, 451/20}, 
 {3277/100, 247/100, 2689/100, 3381/100, 3509/100, 577/25, 129/4, 529/25}, 
 {359/25, 2691/100, 163/50, 128/25, 862/25, 193/20, 432/25, 331/10}, 
 {84/5, 343/100, 3449/100, 3967/100, 3309/100, 311/10, 67/5, 1879/100}, 
 {3761/100, 1797/50, 931/100, 166/25, 938/25, 1691/100, 1593/50, 431/20}, 
 {827/50, 603/100, 451/50, 143/4, 431/20, 24/5, 2421/100, 177/50}, 
 {17/2, 2713/100, 897/50, 1667/50, 99/20, 711/50, 1531/100, 3173/100}, 
 {391/100, 793/25, 749/25, 41/5, 729/50, 9/5, 3943/100, 169/100}, 
 {181/5, 849/50, 447/20, 1717/50, 1449/100, 353/100, 617/50, 348/25}, 
 {57/10, 361/100, 369/10, 763/50, 547/100, 971/25, 133/25, 657/25}, 
 {1419/50, 573/25, 3421/100, 563/100, 2121/100, 139/10, 641/25, 863/100}, 
 {731/50, 521/20, 273/10, 1329/50, 227/25, 3541/100, 301/10, 389/100}, 
 {522/25, 991/50, 919/100, 109/25, 1109/50, 89/4, 1557/100, 457/50}, 
 {1713/100, 1413/50, 15, 109/5, 1353/100, 203/100, 337/10, 2991/100}, 
 {349/25, 3843/100, 564/25, 391/100, 343/50, 383/20, 179/10, 64/25}, 
 {389/10, 804/25, 31/25, 3221/100, 62/5, 123/100, 927/100, 2343/100}, 
 {263/100, 142/5, 3867/100, 12, 514/25, 873/50, 301/50, 926/25}, 
 {2257/100, 814/25, 986/25, 1313/100, 147/50, 588/25, 3413/100, 1373/100}, 
 {1551/100, 1139/50, 3421/100, 3007/100, 1539/100, 2283/100, 689/20, 74/25}, 
 {1611/50, 517/25, 3791/100, 79/25, 1277/100, 1487/100, 214/25, 2331/100}, 
 {1571/50, 1927/50, 1873/50, 661/50, 92/5, 853/25, 1291/50, 1129/100}, 
 {861/25, 176/25, 739/25, 317/10, 733/20, 3539/100, 399/25, 273/10}, 
 {3799/100, 2911/100, 393/10, 36, 671/25, 1441/50, 646/25, 141/50}, 
 {124/25, 309/25, 1943/50, 452/25, 2573/100, 3227/100, 1527/100, 521/100}, 
 {3143/100, 757/20, 381/50, 1669/100, 1263/100, 643/20, 486/25, 839/100}, 
 {827/100, 62/25, 3907/100, 1343/100, 279/20, 1673/50, 553/25, 1483/50}, 
 {377/50, 962/25, 296/25, 1303/50, 203/50, 191/10, 1093/100, 2269/100}, 
 {733/50, 37/20, 2999/100, 431/100, 101/5, 311/100, 683/25, 1923/50}, 
 {17, 3539/100, 637/20, 72/5, 523/50, 127/20, 1863/100, 1831/100}, 
 {1627/100, 773/50, 229/20, 2281/100, 93/25, 858/25, 529/25, 31/25}, 
 {753/100, 889/100, 707/25, 447/25, 2261/100, 1709/100, 1729/100, 399/10}, 
 {3511/100, 321/100, 387/10, 74/25, 803/100, 347/25, 488/25, 182/25}, 
 {159/4, 1759/100, 93/50, 389/100, 246/25, 1769/100, 313/50, 281/100}, 
 {1129/100, 709/25, 896/25, 179/10, 451/100, 1771/100, 959/50, 612/25}, 
 {1009/100, 121/4, 709/50, 414/25, 2143/100, 1017/50, 1417/100, 98/5}, 
 {1367/50, 189/20, 1129/50, 1103/100, 1013/50, 679/50, 923/100, 1241/100}, 
 {2401/100, 63/5, 1251/50, 67/20, 2781/100, 1477/50, 629/50, 151/50}, 
 {841/100, 1307/50, 1291/50, 2149/100, 1083/50, 902/25, 2471/100, 1771/50}, 
 {511/20, 142/25, 1397/50, 3419/100, 3341/100, 3299/100, 3667/100, 631/50}, 
 {639/20, 1999/50, 487/50, 1757/100, 3231/100, 1101/100, 121/5, 341/10}, 
 {767/25, 3363/100, 509/20, 27/4, 994/25, 493/100, 277/25, 587/50}, 
 {31/25, 839/50, 2451/100, 1473/100, 263/20, 341/25, 588/25, 651/25}, 
 {621/50, 1981/100, 427/100, 1417/50, 311/20, 283/100, 3817/100, 1417/50}, 
 {1553/100, 311/20, 1819/50, 1463/50, 451/100, 1023/100, 151/5, 3273/100}, 
 {822/25, 1163/100, 3299/100, 81/4, 106/5, 3637/100, 1121/100, 2319/100}, 
 {321/100, 8, 209/50, 758/25, 1297/50, 333/25, 944/25, 1413/100}, 
 {529/100, 689/100, 31/2, 1331/50, 519/25, 1589/100, 593/25, 623/20}, 
 {2909/100, 3281/100, 329/50, 1371/100, 524/25, 571/100, 111/50, 1197/100}, 
 {362/25, 1379/50, 3057/100, 209/10, 3563/100, 3479/100, 2861/100, 156/25}, 
 {713/25, 517/25, 2951/100, 53/25, 3747/100, 2837/100, 71/10, 41/20}, 
 {77/50, 1561/50, 1347/100, 127/10, 883/25, 317/20, 3867/100, 548/25}, 
 {928/25, 211/10, 3449/100, 761/20, 87/50, 17/5, 2881/100, 1199/100}, 
 {648/25, 1373/100, 526/25, 759/20, 2713/100, 2701/100, 511/100, 997/50}, 
 {357/100, 9, 39/10, 269/10, 114/25, 1307/50, 193/10, 64/5}, 
 {93/20, 3093/100, 1321/100, 1017/100, 887/50, 2211/100, 672/25, 2687/100}, 
 {929/50, 1369/100, 3777/100, 181/20, 1717/50, 1879/100, 1971/100, 177/5}, 
 {97/10, 377/100, 469/20, 279/100, 786/25, 1687/50, 1407/100, 414/25}, 
 {2701/100, 3399/100, 329/20, 432/25, 49/5, 993/50, 1063/50, 2587/100}, 
 {9, 3991/100, 43/5, 722/25, 922/25, 521/50, 568/25, 198/5}, 
 {3443/100, 2631/100, 739/50, 1797/50, 2289/100, 171/100, 623/20, 31/2}, 
 {3439/100, 896/25, 2461/100, 553/50, 68/25, 1289/50, 1029/100, 2961/100}, 
 {2167/100, 668/25, 509/25, 737/25, 101/20, 841/50, 17/2, 1811/50}, 
 {1273/100, 2747/100, 271/25, 1979/100, 1987/100, 1633/50, 376/25, 719/25}, 
 {637/25, 1859/100, 1439/100, 806/25, 3549/100, 3171/100, 2229/100, 91/10}, 
 {29/5, 1371/50, 1359/50, 719/100, 1059/100, 503/100, 737/100, 1223/50}, 
 {981/100, 673/25, 101/100, 2473/100, 899/100, 1871/100, 2177/100, 3271/100}, 
 {3461/100, 1441/50, 613/20, 1607/50, 173/20, 971/100, 359/100, 1629/50}, 
 {723/100, 163/5, 877/50, 791/100, 1539/100, 3513/100, 773/50, 2847/100}, 
 {531/50, 663/20, 1971/50, 859/100, 577/25, 647/50, 927/25, 717/100}, 
 {133/50, 1419/50, 577/50, 109/4, 201/100, 981/50, 1203/50, 39/4}, 
 {381/25, 1419/100, 1153/50, 609/100, 1987/100, 477/20, 937/25, 328/25}, 
 {261/10, 1909/100, 1993/100, 1907/100, 913/100, 3939/100, 531/20, 194/25}, 
 {1547/100, 669/20, 2287/100, 201/50, 78/25, 3923/100, 2477/100, 2063/100}, 
 {803/50, 2449/100, 2897/100, 753/20, 1277/100, 119/25, 259/20, 3901/100}, 
 {3611/100, 301/100, 2277/100, 667/100, 542/25, 1727/100, 3559/100, 158/5}, 
 {69/50, 449/100, 963/50, 691/50, 2271/100, 443/50, 112/25, 501/25}, 
 {3113/100, 3289/100, 316/25, 443/50, 1097/50, 773/25, 254/25, 373/20}, 
 {229/100, 2851/100, 371/10, 444/25, 101/100, 253/25, 167/20, 796/25}, 
 {242/25, 363/50, 43/10, 148/5, 101/50, 25/2, 593/50, 986/25}, 
 {3141/100, 1527/100, 1339/50, 426/25, 2671/100, 2421/100, 2553/100, 557/25}, 
 {2121/100, 848/25, 281/100, 303/20, 53/25, 2991/100, 1651/100, 1221/100}, 
 {307/25, 1457/100, 1911/50, 47/2, 1291/50, 3799/100, 437/25, 549/100}, 
 {1809/100, 1581/50, 467/20, 944/25, 1877/100, 143/25, 1897/50, 33}, 
 {441/20, 1477/100, 1009/50, 337/50, 1099/50, 46/5, 26, 3187/100}, 
 {65/2, 161/10, 1391/50, 3917/100, 434/25, 1389/100, 291/50, 1}, 
 {1571/50, 588/25, 2039/100, 3211/100, 1829/50, 1953/100, 3541/100, 424/25}, 
 {1089/100, 199/5, 607/25, 61/5, 909/50, 47/20, 764/25, 994/25}, 
 {43/2, 603/25, 3381/100, 2313/100, 6, 3921/100, 42/25, 2137/100}, 
 {41/2, 3929/100, 397/50, 782/25, 3183/100, 394/25, 2841/100, 546/25}, 
 {2071/100, 567/100, 312/25, 3703/100, 549/100, 627/50, 686/25, 707/25}, 
 {231/25, 3707/100, 1581/100, 593/50, 269/100, 297/10, 3439/100, 817/100}, 
 {781/50, 1127/100, 989/100, 1793/50, 3917/100, 501/20, 1893/100, 601/25}, 
 {1249/50, 59/2, 314/25, 597/25, 269/25, 964/25, 121/4, 1369/100}, 
 {681/50, 1203/50, 831/100, 291/20, 1597/50, 369/10, 1937/50, 1401/100}, 
 {411/50, 259/20, 84/5, 201/100, 407/50, 1981/50, 1761/50, 661/50}, 
 {1381/50, 42/5, 71/50, 239/25, 3647/100, 309/20, 294/25, 474/25}, 
 {607/25, 2409/100, 3779/100, 781/50, 2003/100, 511/50, 31/4, 69/10}, 
 {421/50, 1189/50, 63/50, 413/100, 81/5, 783/20, 247/20, 1341/50}, 
 {647/50, 377/10, 691/20, 3779/100, 531/20, 63/10, 2277/100, 576/25}, 
 {3183/100, 209/25, 1929/100, 3379/100, 134/5, 441/50, 3611/100, 1071/100}, 
 {65/4, 75/2, 1001/50, 959/100, 167/25, 1989/50, 43/5, 347/10}, 
 {181/25, 757/50, 14/5, 3783/100, 1641/50, 672/25, 282/25, 2433/100}, 
 {31, 3909/100, 3897/100, 61/25, 726/25, 1683/100, 3801/100, 1189/100}, 
 {1707/100, 623/25, 201/10, 1277/50, 713/20, 1189/100, 662/25, 191/10}, 
 {1859/100, 751/20, 327/100, 2909/100, 513/50, 2083/100, 688/25, 3807/100}, 
 {2293/100, 1107/50, 2569/100, 653/20, 147/4, 339/25, 573/50, 1839/50}, 
 {117/5, 1497/50, 31/10, 3143/100, 893/50, 2861/100, 3269/100, 881/50}, 
 {1349/100, 849/25, 1961/50, 1067/100, 858/25, 1183/100, 227/50, 2827/100}, 
 {967/25, 1373/50, 131/10, 1837/50, 747/25, 2779/100, 3171/100, 1387/100}, 
 {98/5, 257/20, 1209/50, 3951/100, 203/10, 557/100, 357/50, 773/100}, 
 {227/10, 1979/100, 527/20, 95/4, 2567/100, 503/50, 1109/100, 921/50}, 
 {71/10, 1349/50, 421/20, 1617/50, 49/20, 1979/50, 3369/100, 183/20}, 
 {983/25, 2957/100, 2449/100, 206/25, 1169/50, 3729/100, 3191/100, 1273/50}, 
 {221/20, 2209/100, 1891/50, 2597/100, 1263/50, 2011/100, 2343/100, 
  3631/100}, {1913/100, 41/2, 407/25, 609/25, 3859/100, 2811/100, 336/25, 
  1061/50}, {1427/100, 933/25, 1139/50, 1679/100, 1151/100, 728/25, 167/5, 
  67/10}, {1583/100, 307/50, 467/25, 1717/50, 193/50, 3257/100, 847/100, 
  217/10}, {3411/100, 349/20, 521/20, 1031/50, 1393/50, 1853/100, 2601/100, 
  1599/100}, {779/100, 718/25, 233/50, 1957/50, 1127/100, 229/10, 1111/100, 
  1193/100}, {1923/100, 1887/50, 1641/100, 1539/50, 287/25, 484/25, 986/25, 
  2463/100}, {557/20, 52/25, 392/25, 542/25, 3371/100, 3681/100, 2391/100, 
  1063/100}, {653/50, 1587/50, 359/20, 599/100, 145/4, 3041/100, 308/25, 
  3649/100}, {377/25, 807/25, 125/4, 9/4, 69/10, 1867/50, 253/25, 1333/50}, 
 {411/50, 1243/100, 472/25, 1929/50, 533/50, 1673/50, 1539/100, 2613/100}, 
 {952/25, 162/25, 2017/100, 899/25, 811/25, 753/25, 1089/100, 1733/50}, 
 {2319/100, 1513/100, 1107/50, 2613/100, 321/10, 1757/50, 259/25, 2449/100}, 
 {66/25, 1451/50, 1387/100, 504/25, 226/25, 93/50, 399/25, 302/25}, 
 {181/5, 912/25, 289/10, 619/100, 75/4, 3369/100, 3051/100, 1379/100}, 
 {91/25, 145/4, 1991/50, 167/25, 481/20, 334/25, 389/10, 1913/100}, 
 {713/50, 1291/50, 101/10, 382/25, 987/25, 869/100, 471/20, 186/25}, 
 {101/5, 1453/100, 101/4, 2539/100, 1199/50, 664/25, 2423/100, 1743/100}, 
 {737/100, 427/25, 1977/100, 114/5, 2451/100, 367/10, 3099/100, 641/100}, 
 {3163/100, 2719/100, 688/25, 447/50, 2169/100, 873/25, 412/25, 473/100}, 
 {177/25, 711/50, 3451/100, 2907/100, 307/10, 133/50, 463/50, 121/10}, 
 {477/50, 2977/100, 937/100, 833/100, 504/25, 1557/50, 141/20, 933/100}, 
 {2083/100, 339/50, 663/100, 3297/100, 3683/100, 219/100, 3369/100, 276/25}, 
 {343/20, 997/50, 813/100, 2947/100, 1989/100, 1569/50, 3409/100, 683/100}, 
 {2889/100, 514/25, 463/25, 333/25, 319/100, 3579/100, 813/25, 1787/50}, 
 {201/25, 1683/100, 136/5, 1469/50, 198/25, 273/50, 573/100, 1699/50}, 
 {989/50, 939/25, 613/50, 449/25, 1373/50, 95/4, 1447/50, 1531/100}, 
 {3729/100, 343/25, 107/100, 3281/100, 56/5, 529/50, 1141/50, 733/50}, 
 {244/25, 1627/50, 934/25, 3773/100, 3907/100, 159/5, 1773/100, 1253/50}, 
 {217/20, 1941/50, 211/10, 2859/100, 3721/100, 928/25, 401/25, 517/100}, 
 {119/5, 487/50, 546/25, 2179/100, 361/20, 331/10, 2399/100, 218/25}, 
 {231/50, 3369/100, 139/100, 1629/100, 498/25, 471/20, 3497/100, 1071/100}, 
 {403/100, 413/20, 51/4, 513/100, 61/20, 3663/100, 217/100, 2177/100}, 
 {89/4, 1989/50, 1797/50, 1127/50, 763/50, 1111/50, 1823/100, 643/25}, 
 {127/100, 1577/100, 511/25, 154/25, 1713/50, 1943/50, 157/5, 27/20}, 
 {1503/100, 3787/100, 3729/100, 2691/100, 1593/50, 2409/100, 476/25, 
  2487/100}, {189/25, 3463/100, 1743/100, 531/20, 3261/100, 2861/100, 143/10, 
  517/25}, {144/5, 59/25, 3691/100, 2907/100, 892/25, 83/4, 1403/100, 
  941/50}, {2609/100, 2429/100, 293/100, 397/20, 96/25, 491/50, 857/100, 
  37/4}, {369/10, 176/5, 113/5, 147/25, 944/25, 299/20, 2747/100, 1717/100}, 
 {1999/100, 1253/100, 794/25, 763/100, 3177/100, 412/25, 249/20, 2307/100}, 
 {1989/100, 3103/100, 337/25, 471/25, 3783/100, 2517/100, 433/50, 2433/100}, 
 {847/50, 373/100, 178/5, 587/20, 846/25, 2857/100, 141/5, 181/100}, 
 {3939/100, 89/5, 1119/100, 669/100, 3823/100, 3099/100, 2579/100, 11/2}, 
 {1371/100, 133/50, 184/5, 403/20, 127/10, 69/2, 593/50, 3351/100}, 
 {669/25, 1499/100, 671/25, 1527/50, 1217/50, 3511/100, 366/25, 3143/100}, 
 {1619/50, 659/20, 3077/100, 1103/50, 1511/50, 42/25, 159/50, 3343/100}, 
 {45/4, 353/50, 1377/100, 1101/100, 653/25, 35, 389/25, 37/25}, 
 {1901/50, 2843/100, 219/20, 974/25, 881/100, 831/25, 74/5, 1961/50}, 
 {379/25, 329/20, 3093/100, 1563/50, 3131/100, 681/50, 1807/50, 412/25}, 
 {784/25, 277/25, 1953/50, 244/25, 131/100, 457/20, 2461/100, 882/25}, 
 {978/25, 113/10, 2339/100, 1287/100, 3943/100, 709/20, 263/10, 3657/100}, 
 {841/25, 171/20, 3247/100, 2819/100, 83/50, 398/25, 428/25, 1091/50}, 
 {269/20, 702/25, 207/100, 347/50, 619/50, 457/20, 2857/100, 3583/100}, 
 {2897/100, 817/25, 1629/50, 3439/100, 277/100, 2077/100, 311/10, 31/20}, 
 {3073/100, 161/20, 729/100, 743/20, 2847/100, 479/50, 862/25, 74/5}, 
 {11, 109/5, 1611/100, 861/100, 2081/100, 1817/100, 169/100, 1637/50}, 
 {1439/50, 2839/100, 727/100, 2993/100, 273/10, 1863/50, 379/100, 127/100}, 
 {1583/100, 3469/100, 393/20, 344/25, 2941/100, 1773/50, 27/2, 848/25}, 
 {1091/100, 476/25, 2619/100, 157/20, 753/100, 1887/50, 32, 3881/100}, 
 {1519/50, 673/100, 1093/100, 569/100, 169/100, 197/5, 163/25, 68/25}, 
 {103/4, 633/20, 3801/100, 638/25, 927/25, 1253/50, 133/20, 852/25}, 
 {899/100, 1409/100, 612/25, 246/25, 2069/100, 441/100, 607/25, 1419/100}, 
 {731/100, 2771/100, 944/25, 1879/100, 851/100, 1363/50, 1557/50, 823/50}, 
 {942/25, 559/50, 63/20, 1071/50, 2369/100, 1213/100, 3861/100, 489/50}, 
 {155/4, 541/100, 273/100, 451/100, 607/50, 691/100, 786/25, 373/50}, 
 {2043/100, 1703/50, 2451/100, 407/100, 2857/100, 977/25, 2703/100, 
  3119/100}, {891/25, 441/20, 924/25, 3831/100, 897/25, 152/25, 711/50, 
  419/100}, {3979/100, 3809/100, 974/25, 559/50, 1107/50, 781/50, 1629/50, 
  487/20}, {286/25, 893/50, 3947/100, 2121/100, 113/25, 429/100, 307/25, 
  1463/100}, {2737/100, 3573/100, 189/50, 311/100, 1163/100, 21/20, 393/50, 
  93/4}, {1633/50, 1743/100, 147/25, 3919/100, 391/100, 351/50, 1891/100, 
  2751/100}, {433/25, 3221/100, 1857/100, 839/25, 1283/50, 173/25, 3437/100, 
  613/100}, {871/50, 1813/50, 294/25, 2481/100, 1923/50, 49/4, 113/20, 
  2757/100}, {464/25, 392/25, 92/25, 477/100, 168/5, 73/50, 1461/100, 29/10}, 
 {623/100, 207/10, 999/100, 347/20, 1747/100, 113/50, 219/50, 877/25}, 
 {812/25, 883/100, 1021/100, 103/25, 56/5, 2951/100, 5/2, 511/20}, 
 {3351/100, 311/100, 2783/100, 1467/100, 1247/50, 959/50, 151/10, 579/25}, 
 {241/25, 761/100, 1563/50, 374/25, 59/50, 232/25, 573/50, 2997/100}, 
 {3889/100, 981/50, 3833/100, 3057/100, 1487/50, 1257/100, 2117/100, 203/10}, 
 {1479/50, 247/100, 112/5, 161/50, 1301/100, 31/2, 677/100, 122/25}, 
 {51/2, 3583/100, 397/100, 3717/100, 729/25, 2677/100, 981/25, 903/50}, 
 {1751/100, 757/25, 1211/100, 1209/100, 929/25, 1667/100, 1403/50, 807/25}, 
 {299/10, 967/50, 6/5, 624/25, 421/20, 1977/50, 2707/100, 1129/100}, 
 {127/100, 3037/100, 1143/50, 2391/100, 1783/50, 77/5, 1111/50, 3341/100}, 
 {561/100, 192/25, 1697/50, 179/20, 513/100, 804/25, 2067/100, 3567/100}, 
 {593/50, 119/20, 1051/100, 2801/100, 837/50, 111/25, 61/2, 484/25}, 
 {3473/100, 1989/50, 193/20, 1951/50, 168/5, 243/25, 767/20, 2419/100}, 
 {3327/100, 503/20, 2107/100, 1563/50, 754/25, 1549/100, 301/100, 622/25}, 
 {3909/100, 323/25, 2283/100, 1189/50, 311/25, 511/100, 3461/100, 116/5}, 
 {886/25, 972/25, 1809/50, 986/25, 1299/50, 663/50, 1399/50, 187/5}, 
 {293/10, 137/20, 883/100, 91/4, 779/25, 663/100, 553/100, 3951/100}, 
 {493/50, 969/25, 841/100, 1947/50, 25/2, 1391/50, 1611/100, 841/25}, 
 {709/25, 2567/100, 834/25, 173/25, 1817/100, 841/50, 589/20, 163/10}, 
 {2283/100, 3521/100, 941/100, 1263/50, 743/50, 787/25, 787/50, 2183/100}, 
 {691/50, 49/25, 3719/100, 2789/100, 1089/50, 121/50, 2217/100, 853/100}, 
 {61/4, 1803/100, 907/50, 101/25, 3971/100, 87/5, 27, 744/25}, 
 {32/25, 226/25, 934/25, 1587/100, 1803/50, 1973/100, 1193/50, 829/25}, 
 {454/25, 1957/100, 948/25, 1339/100, 2437/100, 191/25, 2621/100, 306/25}, 
 {1301/50, 1251/100, 138/5, 1149/50, 261/10, 989/50, 527/100, 891/50}, 
 {893/25, 623/20, 3669/100, 1477/100, 2123/100, 3897/100, 2441/100, 317/10}, 
 {317/20, 1027/50, 787/25, 379/10, 247/20, 677/100, 23/20, 1889/100}, 
 {442/25, 298/25, 45/2, 481/100, 3929/100, 1101/100, 782/25, 1181/100}, 
 {387/50, 418/25, 1157/50, 37/10, 687/25, 135/4, 1523/50, 2181/100}, 
 {3891/100, 299/25, 592/25, 919/100, 54/25, 2419/100, 1709/100, 471/20}, 
 {477/25, 1563/100, 3181/100, 172/5, 2257/100, 3291/100, 434/25, 161/50}, 
 {3933/100, 1821/50, 214/25, 911/50, 103/50, 1217/50, 1273/50, 436/25}, 
 {461/20, 197/25, 1467/50, 3713/100, 2333/100, 817/50, 1721/100, 63/20}, 
 {3847/100, 207/50, 932/25, 11/4, 747/25, 469/100, 631/25, 843/25}, 
 {1129/50, 297/25, 1273/100, 1647/100, 303/100, 139/4, 706/25, 179/50}, 
 {1703/50, 3663/100, 3759/100, 1027/100, 384/25, 3463/100, 1081/50, 
  1711/100}, {1613/50, 601/50, 931/100, 569/100, 3487/100, 1249/50, 664/25, 
  39/4}, {81/50, 231/25, 562/25, 5, 1181/100, 1513/100, 321/25, 443/100}, 
 {751/50, 2713/100, 1657/50, 519/100, 1601/50, 3573/100, 419/100, 3037/100}, 
 {193/5, 189/20, 3067/100, 669/50, 823/50, 26, 861/25, 459/50}, 
 {624/25, 3783/100, 693/25, 13/2, 133/10, 206/25, 913/50, 1371/50}, 
 {879/100, 18, 3437/100, 379/50, 1841/100, 733/50, 15, 3057/100}, 
 {577/25, 2893/100, 124/5, 481/25, 1949/50, 727/100, 15/2, 793/100}, 
 {111/100, 67/5, 3013/100, 291/100, 3221/100, 838/25, 3247/100, 1919/50}, 
 {1113/50, 229/100, 3329/100, 682/25, 135/4, 79/2, 55/4, 3757/100}, 
 {781/20, 2987/100, 206/25, 74/25, 773/25, 1869/50, 667/100, 926/25}, 
 {446/25, 853/50, 967/50, 33/25, 1041/100, 627/100, 1869/50, 2453/100}, 
 {31/5, 734/25, 2547/100, 389/10, 1261/50, 881/50, 1979/100, 1343/100}, 
 {1231/50, 347/20, 1127/100, 401/100, 1463/50, 12, 3989/100, 101/5}, 
 {156/5, 45/4, 371/20, 1209/50, 158/5, 3173/100, 137/50, 733/25}, 
 {2249/100, 874/25, 256/25, 408/25, 2373/100, 143/20, 1969/100, 553/100}, 
 {231/50, 237/20, 119/50, 909/50, 109/10, 1769/50, 297/100, 213/50}, 
 {367/10, 2093/100, 1939/50, 533/25, 3993/100, 101/50, 328/25, 3673/100}, 
 {3229/100, 379/100, 1627/100, 49/5, 1507/100, 3139/100, 1861/100, 3147/100}, 
 {873/25, 747/25, 1867/50, 531/50, 1533/100, 1891/50, 2489/100, 2197/100}, 
 {2249/100, 3231/100, 827/25, 1701/50, 983/100, 1223/100, 1577/100, 254/25}, 
 {1319/100, 743/25, 1983/50, 1259/50, 2699/100, 95/4, 803/25, 3429/100}, 
 {3201/100, 3689/100, 104/25, 86/25, 327/25, 353/25, 3557/100, 1393/50}, 
 {772/25, 22, 926/25, 324/25, 171/50, 369/25, 103/25, 289/25}, 
 {243/20, 538/25, 3863/100, 901/100, 1847/50, 389/20, 977/25, 363/25}, 
 {1803/50, 572/25, 1931/50, 743/50, 152/25, 221/100, 1297/100, 2317/100}, 
 {3279/100, 1701/100, 1153/100, 747/25, 703/25, 2661/100, 2989/100, 1849/50}, 
 {189/50, 1299/100, 1187/100, 289/25, 2081/100, 2413/100, 277/100, 1389/50}, 
 {919/50, 987/25, 662/25, 411/50, 2973/100, 787/100, 1619/50, 836/25}, 
 {453/100, 301/100, 791/100, 87/50, 63/4, 3953/100, 697/100, 2339/100}, 
 {2027/100, 623/20, 857/25, 2631/100, 2163/100, 807/100, 333/20, 851/100}, 
 {3081/100, 623/100, 731/20, 513/25, 2073/100, 1233/100, 744/25, 462/25}, 
 {3743/100, 1097/50, 68/5, 407/50, 1161/100, 361/25, 187/100, 3031/100}, 
 {279/20, 1581/100, 2217/100, 253/50, 293/20, 873/25, 517/25, 173/5}, 
 {353/100, 531/25, 483/20, 898/25, 609/50, 722/25, 1741/50, 3033/100}, 
 {2787/100, 1361/100, 887/25, 3171/100, 313/100, 1493/100, 827/25, 3101/100}, 
 {711/100, 77/20, 391/10, 212/25, 3237/100, 471/100, 1641/50, 1561/50}, 
 {97/50, 1987/100, 3757/100, 2797/100, 301/10, 78/25, 877/50, 2903/100}, 
 {3221/100, 271/10, 313/25, 3713/100, 2539/100, 2579/100, 886/25, 303/25}, 
 {3163/100, 789/25, 2111/100, 302/25, 1069/100, 1213/100, 2797/100, 983/50}, 
 {3081/100, 761/100, 77/25, 1653/100, 1557/100, 1841/100, 361/100, 757/20}, 
 {2843/100, 357/10, 115/4, 1577/100, 793/100, 617/100, 1443/50, 3997/100}, 
 {1633/50, 919/25, 3119/100, 978/25, 169/20, 1593/50, 1129/100, 3549/100}, 
 {977/50, 3431/100, 3361/100, 3617/100, 683/100, 856/25, 1213/100, 5/4}, 
 {929/50, 731/100, 882/25, 127/50, 899/100, 186/25, 379/25, 917/50}, 
 {1453/100, 1737/100, 101/5, 821/50, 768/25, 42/5, 1977/50, 93/4}, 
 {133/5, 2921/100, 461/25, 61/25, 807/50, 697/20, 1041/100, 371/25}, 
 {3999/100, 633/25, 833/100, 3377/100, 339/25, 371/100, 143/20, 3899/100}, 
 {849/100, 159/100, 1521/50, 377/20, 1327/50, 894/25, 583/20, 1923/100}, 
 {451/50, 3207/100, 1059/100, 319/50, 61/2, 3181/100, 1481/100, 1429/50}, 
 {3289/100, 183/5, 2761/100, 1381/50, 866/25, 844/25, 2741/100, 418/25}, 
 {877/50, 989/25, 2151/100, 1453/50, 237/20, 559/100, 409/25, 859/100}, 
 {199/100, 329/20, 1699/50, 399/10, 619/25, 143/50, 416/25, 827/100}, 
 {779/100, 674/25, 84/5, 111/4, 3999/100, 31/25, 87/4, 107/100}, 
 {338/25, 1317/50, 446/25, 36/5, 169/5, 2253/100, 909/25, 73/4}, 
 {261/100, 761/25, 211/25, 25, 663/25, 1437/50, 174/5, 911/50}, 
 {499/25, 512/25, 2819/100, 773/50, 129/100, 1687/100, 69/20, 659/20}, 
 {2649/100, 383/25, 136/25, 3459/100, 97/10, 129/4, 1597/100, 929/25}, 
 {529/25, 443/25, 35, 746/25, 63/4, 669/100, 309/50, 1311/100}, 
 {3057/100, 323/25, 2567/100, 167/5, 318/25, 346/25, 141/10, 1141/50}, 
 {1557/100, 1601/100, 2909/100, 801/100, 592/25, 2651/100, 76/25, 489/100}, 
 {25/2, 182/5, 73/25, 947/100, 211/10, 1909/100, 181/100, 143/4}, 
 {2783/100, 174/5, 1977/100, 3989/100, 623/20, 251/100, 1783/100, 556/25}, 
 {507/50, 599/25, 1647/100, 3649/100, 1139/50, 598/25, 837/50, 71/25}, 
 {107/50, 1519/50, 311/20, 327/50, 1171/50, 3057/100, 1561/50, 1077/50}, 
 {881/100, 198/5, 3737/100, 3839/100, 311/25, 65/2, 503/100, 253/10}, 
 {3399/100, 549/20, 1319/100, 3919/100, 1813/50, 409/20, 568/25, 1373/100}, 
 {838/25, 1723/50, 179/10, 1081/50, 229/100, 3279/100, 459/25, 1927/100}, 
 {566/25, 1961/50, 2417/100, 31/2, 439/25, 3689/100, 77/4, 3971/100}, 
 {88/25, 2143/100, 3399/100, 2721/100, 221/100, 887/100, 111/5, 29/4}, 
 {311/50, 1067/50, 3137/100, 21/2, 237/10, 1809/100, 754/25, 3959/100}, 
 {78/5, 192/25, 281/25, 853/50, 2193/100, 89/4, 617/100, 73/5}, 
 {21/10, 553/25, 163/20, 33/10, 1951/100, 271/100, 332/25, 1189/100}, 
 {179/25, 913/100, 313/20, 2189/100, 1711/100, 127/20, 687/20, 1137/100}, 
 {897/100, 1959/50, 179/20, 943/25, 78/5, 219/20, 619/100, 141/25}, 
 {483/100, 3609/100, 673/25, 391/100, 587/50, 1903/50, 216/25, 419/20}, 
 {589/20, 1467/50, 261/10, 41/2, 2931/100, 243/20, 396/25, 1291/50}, 
 {988/25, 711/20, 487/50, 577/25, 10, 387/20, 906/25, 192/25}, 
 {667/25, 1787/100, 1579/50, 1203/100, 639/25, 584/25, 2153/100, 2329/100}, 
 {2571/100, 3669/100, 2189/100, 321/10, 351/10, 1721/100, 647/25, 919/25}, 
 {2249/100, 1863/50, 396/25, 503/20, 543/100, 1603/100, 1699/100, 101/10}, 
 {423/25, 1107/100, 263/100, 153/25, 1469/100, 1849/50, 3577/100, 513/20}, 
 {169/20, 1411/50, 223/20, 2431/100, 2771/100, 309/50, 769/20, 25/2}, 
 {1647/100, 399/10, 3947/100, 2429/100, 2727/100, 1381/50, 2721/100, 297/50}, 
 {29, 1723/50, 473/20, 2759/100, 88/25, 947/100, 1403/50, 819/25}, 
 {2407/100, 419/25, 3909/100, 609/25, 113/10, 443/50, 1743/50, 79/25}, 
 {2999/100, 361/100, 2257/100, 2667/100, 103/5, 219/100, 1113/50, 187/10}, 
 {1093/100, 15, 152/5, 3229/100, 599/50, 2893/100, 1823/100, 729/25}, 
 {348/25, 68/5, 3227/100, 996/25, 1891/50, 1049/50, 991/50, 409/20}, 
 {917/50, 681/100, 979/100, 683/50, 684/25, 3121/100, 1467/100, 414/25}, 
 {956/25, 87/10, 189/100, 2933/100, 267/20, 863/25, 511/20, 399/100}, 
 {3227/100, 1259/100, 3587/100, 107/100, 26/25, 554/25, 1209/100, 892/25}, 
 {3301/100, 1593/100, 707/50, 1783/50, 1303/100, 1729/100, 1161/100, 
  3727/100}, {27/2, 947/25, 1227/100, 17/5, 2001/100, 3053/100, 2921/100, 
  632/25}, {1421/50, 1321/100, 3601/100, 1281/100, 183/10, 3303/100, 383/25, 
  1681/100}, {171/5, 104/5, 102/25, 207/20, 1969/50, 3703/100, 317/50, 
  2743/100}, {499/100, 2613/100, 631/50, 1439/100, 589/100, 994/25, 248/25, 
  1257/100}, {1579/50, 178/5, 139/100, 869/25, 509/20, 483/20, 741/20, 
  1677/50}, {1987/100, 319/100, 83/10, 607/50, 331/50, 187/50, 683/100, 
  737/100}, {243/25, 432/25, 202/25, 821/100, 499/25, 287/100, 167/20, 65/4}, 
 {493/25, 229/100, 951/100, 987/50, 31/10, 357/100, 273/100, 71/20}, 
 {3/100, 137/20, 391/100, 97/10, 683/100, 727/50, 759/50, 1919/100}, 
 {1439/100, 383/50, 1853/100, 1093/100, 989/100, 137/25, 39/2, 1981/100}, 
 {1197/100, 467/50, 471/50, 73/100, 1151/100, 1351/100, 441/25, 478/25}, 
 {291/20, 36/25, 861/50, 719/100, 287/25, 2/25, 277/50, 47/4}, 
 {459/50, 1651/100, 21/2, 3/2, 711/50, 291/50, 229/50, 81/5}, 
 {13/4, 413/50, 951/50, 503/50, 408/25, 1831/100, 1173/100, 981/50}, 
 {399/25, 248/25, 304/25, 413/100, 223/20, 371/20, 597/100, 59/10}, 
 {329/20, 549/100, 483/100, 323/50, 71/5, 353/100, 419/25, 1301/100}, 
 {271/20, 581/100, 1231/100, 259/25, 489/100, 791/50, 177/25, 609/50}, 
 {907/100, 349/100, 1279/100, 1989/100, 323/20, 18/5, 1517/100, 951/100}, 
 {427/50, 1699/100, 157/100, 1709/100, 1989/100, 1291/100, 867/50, 619/50}, 
 {351/25, 1611/100, 1527/100, 1597/100, 491/50, 107/50, 771/50, 299/20}, 
 {1399/100, 279/100, 507/50, 101/25, 181/100, 363/100, 1881/100, 829/50}, 
 {358/25, 1943/100, 621/100, 999/100, 611/100, 46/5, 1377/100, 209/100}, 
 {366/25, 358/25, 18/25, 507/100, 474/25, 1397/100, 67/20, 959/100}, 
 {1511/100, 1037/100, 1299/100, 149/20, 477/25, 911/50, 113/100, 61/20}, 
 {313/25, 601/100, 1233/100, 107/100, 463/25, 753/50, 313/50, 783/50}, 
 {747/100, 117/20, 1797/100, 963/50, 541/100, 447/100, 1853/100, 789/50}, 
 {366/25, 637/100, 1463/100, 258/25, 881/100, 1727/100, 1759/100, 313/50}, 
 {1397/100, 751/50, 791/50, 341/25, 121/100, 351/20, 1669/100, 979/100}, 
 {291/100, 841/50, 343/20, 81/20, 1179/100, 63/100, 1751/100, 492/25}, 
 {384/25, 1487/100, 149/100, 439/25, 59/20, 1857/100, 23/4, 97/20}, 
 {257/50, 503/50, 41/100, 469/50, 121/25, 603/100, 253/20, 473/50}, 
 {148/25, 897/100, 293/50, 647/100, 271/25, 24/5, 313/25, 293/20}, 
 {749/50, 457/100, 63/10, 46/25, 458/25, 37/20, 14/5, 901/50}, 
 {1401/100, 62/25, 743/50, 1/10, 129/10, 281/100, 887/50, 318/25}, 
 {47/20, 529/50, 397/25, 413/100, 121/20, 1683/100, 207/50, 164/25}, 
 {71/25, 879/50, 129/25, 1461/100, 283/25, 329/20, 483/100, 17/100}, 
 {381/100, 1787/100, 1357/100, 1087/100, 326/25, 201/100, 79/20, 227/100}, 
 {159/20, 943/100, 1557/100, 1457/100, 369/25, 247/100, 937/50, 1639/100}, 
 {951/100, 623/100, 1217/100, 1027/100, 607/50, 133/50, 817/100, 39/50}, 
 {1173/100, 1707/100, 1617/100, 98/25, 79/25, 127/20, 7/10, 499/100}, 
 {391/50, 371/25, 747/100, 262/25, 271/25, 1277/100, 89/20, 973/100}, 
 {177/100, 351/25, 29/25, 839/50, 392/25, 483/25, 71/5, 259/50}, 
 {853/50, 37/100, 271/50, 803/100, 1781/100, 691/50, 993/50, 43/4}, 
 {337/20, 3/5, 1617/100, 899/100, 243/100, 378/25, 1479/100, 1089/100}, 
 {93/10, 671/50, 441/50, 1297/100, 319/50, 482/25, 359/25, 373/50}, 
 {493/25, 513/50, 14/5, 447/50, 843/50, 689/100, 21/2, 123/100}, 
 {52/5, 13/20, 537/100, 1509/100, 353/100, 743/100, 1791/100, 309/25}, 
 {819/50, 1819/100, 1997/100, 499/50, 299/50, 19/25, 462/25, 1701/100}, 
 {99/50, 403/100, 793/50, 1267/100, 55/4, 17/50, 119/50, 193/25}, 
 {343/20, 191/20, 1003/100, 1971/100, 1/4, 481/100, 63/10, 3/50}, 
 {1809/100, 63/50, 363/20, 161/100, 1537/100, 276/25, 269/20, 267/50}, 
 {103/100, 148/25, 291/50, 479/25, 417/100, 193/25, 182/25, 1793/100}, 
 {1509/100, 249/25, 337/25, 381/20, 443/50, 717/50, 2, 749/100}, 
 {319/50, 703/50, 94/25, 37/100, 318/25, 159/50, 381/20, 11/25}, 
 {462/25, 136/25, 89/10, 263/50, 367/25, 267/50, 1079/100, 1351/100}, 
 {224/25, 108/25, 1931/100, 1179/100, 47/5, 129/25, 31/5, 761/50}, 
 {19/4, 407/50, 1371/100, 1961/100, 591/50, 693/50, 507/50, 2/25}, 
 {487/100, 119/10, 467/25, 301/50, 131/10, 1177/100, 247/25, 59/5}, 
 {93/50, 412/25, 1083/100, 943/100, 783/100, 437/100, 441/25, 583/100}, 
 {821/100, 1669/100, 181/100, 473/50, 1109/100, 689/50, 57/100, 783/50}, 
 {74/25, 1439/100, 217/25, 89/10, 27/100, 204/25, 3/4, 123/50}, 
 {417/25, 379/25, 131/25, 1687/100, 1319/100, 643/50, 83/50, 7/25}, 
 {6/5, 452/25, 39/20, 9/4, 453/25, 567/50, 14/25, 277/100}}


==> anc/README.txt <==
**DUBROVIN DUALITY AND MIRROR SYMMETRY FOR ADE RESOLUTIONS**

Companion Wolfram Language v1.0

Andrea Brini, University of Sheffield and CNRS
Jingxiang Ma, University of Sheffield
Ian A. B. Strachan, University of Glasgow

This Wolfram Language package contains the verification of the statement in Proposition 3.16. It consists of the following files.

The main file is EnDuality.nb. It is a Wolfram Notebook verifying Proposition 3.16 in the paper for the En series. The variable RANK at the beginning specifies the rank of the En root system under consideration. All the below files need to be installed in the same directory for this Notebook to run properly.

FAWEn.m, n=6,7,8: Wolfram Language expressions for the extended affine Weyl prepotentials in type En, n=6,7,8.

InitEn.m, n=6,7,8: Wolfram Language expressions for a choice of initial set for the Dubrovin duality in type En, n=6,7,8.

Wi_En: binary data for the weight systems (with multiplicity) of the ith fundamental representation of En, n=6,7,8. 

The subfolder EAWGFunction is conceptually independent and contains Wolfram Language code verifying the main conjecture in I.A.B. Strachan, IMRN 19 (2003), Pages 1035-1051,  	
https://doi.org/10.1155/S107379280320502X.
